A Cartan-theoretic classification of multiply-transitive $(2,3,5)$-distributions

In his 1910 paper, \'Elie Cartan gave a tour-de-force solution to the (local) equivalence problem for generic rank 2 distributions on 5-manifolds, i.e. $(2,3,5)$-distributions. From a modern perspective, these structures admit equivalent descriptions as (regular, normal) parabolic geometries modelled on a quotient of $G_2$, but this is not transparent from his article: indeed, the Cartan "connection" of 1910 is not a "Cartan connection" in the modern sense. We revisit the classification of multiply-transitive $(2,3,5)$-distributions from a modern Cartan-geometric perspective, incorporating $G_2$ structure theory throughout, obtaining: (i) the complete (local) classifications in the complex and real settings, phrased "Cartan-theoretically", and (ii) the full curvature and infinitesimal holonomy of all these models. Moreover, we Cartan-theoretically prove exceptionality of the $3:1$ ratio for two 2-spheres rolling on each other without twisting or slipping, yielding a $(2,3,5)$-distribution with symmetry the Lie algebra of the split real form of $G_2$.

==> anc/235-initialize.txt <==
# (2,3,5)-distributions
#
# Initialization of structure equations in Maple
# 
# Author: Dennis The (April 2022)
#
# NOTE: The "Cartan" package must be installed before using this file.
# Go to http://math.colorado.edu/~jnc/Maple.html

restart:
with(Cartan):

# Define forms

Omega:=[zeta1,zeta2,theta01,theta10,theta11,theta21,theta31,theta32,pi01,pi10,pi11,pi21,pi31,pi32]:
SB:=Omega[4..8]: # semibasic forms
Form(seq(Omega[i]=1,i=1..nops(Omega))):

# Cartan connection

omega[1,1]:=2*zeta1+zeta2:
omega[1,2]:=pi10:
omega[1,3]:=pi11:
omega[1,4]:=sqrt(2)*pi21:
omega[1,5]:=pi31:
omega[1,6]:=pi32:
omega[1,7]:=0:

omega[2,1]:=theta10:
omega[2,2]:=zeta1+zeta2:
omega[2,3]:=pi01:
omega[2,4]:=sqrt(2)*pi11:
omega[2,5]:=-pi21:
omega[2,6]:=0:
omega[2,7]:=-pi32:

omega[3,1]:=theta11:
omega[3,2]:=theta01:
omega[3,3]:=zeta1:
omega[3,4]:=-sqrt(2)*pi10:
omega[3,5]:=0:
omega[3,6]:=pi21:
omega[3,7]:=-pi31:

omega[4,1]:=sqrt(2)*theta21:
omega[4,2]:=sqrt(2)*theta11:
omega[4,3]:=-sqrt(2)*theta10:
omega[4,4]:=0:
omega[4,5]:=sqrt(2)*pi10:
omega[4,6]:=-sqrt(2)*pi11:
omega[4,7]:=-sqrt(2)*pi21:

omega[5,1]:=theta31:
omega[5,2]:=-theta21:
omega[5,3]:=0:
omega[5,4]:=sqrt(2)*theta10:
omega[5,5]:=-zeta1:
omega[5,6]:=-pi01:
omega[5,7]:=-pi11:

omega[6,1]:=theta32:
omega[6,2]:=0:
omega[6,3]:=theta21:
omega[6,4]:=-sqrt(2)*theta11:
omega[6,5]:=-theta01:
omega[6,6]:=-zeta1-zeta2:
omega[6,7]:=-pi10:

omega[7,1]:=0:
omega[7,2]:=-theta32:
omega[7,3]:=-theta31:
omega[7,4]:=-sqrt(2)*theta21:
omega[7,5]:=-theta11:
omega[7,6]:=-theta10:
omega[7,7]:=-2*zeta1-zeta2:

# Structure equations

# pi10
d(omega[1,2]):=-add(omega[1,k] &w omega[k,2],k=1..7) + K10:

# pi11
d(omega[1,3]):=-add(omega[1,k] &w omega[k,3],k=1..7) + K11:

# pi21
d(omega[3,6]):=-add(omega[3,k] &w omega[k,6],k=1..7) + K21:

# pi31
d(omega[1,5]):=-add(omega[1,k] &w omega[k,5],k=1..7) + K31:

# pi32
d(omega[1,6]):=-add(omega[1,k] &w omega[k,6],k=1..7) + K32:

# pi01
d(omega[2,3]):=-add(omega[2,k] &w omega[k,3],k=1..7) + K01:

# theta10
d(omega[2,1]):=-add(omega[2,k] &w omega[k,1],k=1..7):

# theta11
d(omega[3,1]):=-add(omega[3,k] &w omega[k,1],k=1..7):

# theta21
d(omega[6,3]):=-add(omega[6,k] &w omega[k,3],k=1..7):

# theta31
d(omega[5,1]):=-add(omega[5,k] &w omega[k,1],k=1..7):

# theta32
d(omega[6,1]):=-add(omega[6,k] &w omega[k,1],k=1..7):

# theta01
d(omega[3,2]):=-add(omega[3,k] &w omega[k,2],k=1..7) + L01:

# zeta1
d(omega[3,3]):=-add(omega[3,k] &w omega[k,3],k=1..7) + K1:

# zeta2
d(zeta2):=-add(omega[2,k] &w omega[k,2],k=1..7) + add(omega[3,k] &w omega[k,3],k=1..7) + K2:

# Test integrability in the flat case

L01:=0: K1:=0: K2:=0: K01:=0: K10:=0: K11:=0: K21:=0: K31:=0: K32:=0:
map(v->Simf(d(d(v))),Omega):
{op(%)}:
if evalb(%<>{0}) then print("FAIL"); fi;

# Curvature module for (2,3,5)-structures

K32:=D2/3*(theta11 &w theta31 - theta10 &w theta32) - 2/3*D1*theta10 &w theta31 + E*theta21 &w theta31 + tD2*theta10 &w theta31 + tD3*(theta10 &w theta32 - theta11 &w theta31) - tD4*theta11 &w theta32 - 2*tE2*theta21 &w theta31 - 2*tE3*theta21 &w theta32 + tF2*theta31 &w theta32:

K31:=D1/3*(theta10 &w theta32 - theta11 &w theta31) - 2/3*D2*theta11 &w theta32 - E*theta21 &w theta32 + tD1*theta10 &w theta31 + tD2*(theta10 &w theta32 - theta11 &w theta31) - tD3*theta11 &w theta32 - 2*tE1*theta21 &w theta31 - 2*tE2*theta21 &w theta32 + tF1*theta31 &w theta32:

K21:=-C1*theta10 &w theta31 - C2*(theta10 &w theta32 - theta11 &w theta31) + C3*theta11 &w theta32 + 2*D1*theta21 &w theta31 + 2*D2*theta21 &w theta32 - E*theta31 &w theta32:

K11:=-B2*theta10 &w theta31 + B3*(theta11 &w theta31 - theta10 &w theta32) + B4*theta11 &w theta32 + 2*C2*theta21 &w theta31 + 2*C3*theta21 &w theta32 - D2*theta31 &w theta32:

K10:=B1*theta10 &w theta31 + B2*(theta10 &w theta32 - theta11 &w theta31) - B3*theta11 &w theta32 - 2*C1*theta21 &w theta31 - 2*C2*theta21 &w theta32 + D1*theta31 &w theta32:

K01:=-A3*theta10 &w theta31 + A4*(theta11 &w theta31 - theta10 &w theta32) + A5*theta11 &w theta32 + 2*B3*theta21 &w theta31 + 2*B4*theta21 &w theta32 - C3*theta31 &w theta32:

K1:=-A2*theta10 &w theta31 - A3*(theta10 &w theta32 - theta11 &w theta31) + A4*theta11 &w theta32 + 2*B2*theta21 &w theta31 + 2*B3*theta21 &w theta32 + C2*theta32 &w theta31:

K2:=2*A2*theta10 &w theta31 + 2*A3*(theta10 &w theta32 - theta11 &w theta31) - 2*A4*theta11 &w theta32 - 4*B2*theta21 &w theta31 - 4*B3*theta21 &w theta32 - 2*C2*theta32 &w theta31:

L01:=A1*theta10 &w theta31 + A2*(theta10 &w theta32 - theta11 &w theta31) - A3*theta11 &w theta32 - 2*B1*theta21 &w theta31 - 2*B2*theta21 &w theta32 + C1*theta31 &w theta32:

# Define semibasic forms and structure equations on curvature coefficients

Form(seq(alpha||i=1,i=1..5)):
Form(seq(beta||i=1,i=1..4)):
Form(seq(gamma||i=1,i=1..3)):
Form(seq(delta||i=1,i=1..2)):
Form(seq(epsilon=1,i=1..2)):

Form(seq(tdelta||i=1,i=1..4)):
Form(seq(tepsilon||i=1,i=1..3)):
Form(seq(tphi||i=1,i=1..2)):


d(A1):=-(              4*zeta1*A1          + 4*theta01*A2                         ) + alpha1:
d(A2):=-(   pi01*A1 + (4*zeta1+  zeta2)*A2 + 3*theta01*A3                         ) + alpha2:
d(A3):=-( 2*pi01*A2 + (4*zeta1+2*zeta2)*A3 + 2*theta01*A4                         ) + alpha3:
d(A4):=-( 3*pi01*A3 + (4*zeta1+3*zeta2)*A4 +   theta01*A5                         ) + alpha4:
d(A5):=-( 4*pi01*A4 + (4*zeta1+4*zeta2)*A5                                        ) + alpha5:

d(B1):=-(             (5*zeta1+  zeta2)*B1 + 3*theta01*B2 +   pi11*A1 +   pi10*A2 ) + beta1:
d(B2):=-(   pi01*B1 + (5*zeta1+2*zeta2)*B2 + 2*theta01*B3 +   pi11*A2 +   pi10*A3 ) + beta2:
d(B3):=-( 2*pi01*B2 + (5*zeta1+3*zeta2)*B3 +   theta01*B4 +   pi11*A3 +   pi10*A4 ) + beta3:
d(B4):=-( 3*pi01*B3 + (5*zeta1+4*zeta2)*B4                +   pi11*A4 +   pi10*A5 ) + beta4:

d(C1):=-(             (6*zeta1+2*zeta2)*C1 + 2*theta01*C2 + 2*pi11*B1 + 2*pi10*B2 ) + gamma1:
d(C2):=-(   pi01*C1 + (6*zeta1+3*zeta2)*C2 +   theta01*C3 + 2*pi11*B2 + 2*pi10*B3 ) + gamma2:
d(C3):=-( 2*pi01*C2 + (6*zeta1+4*zeta2)*C3                + 2*pi11*B3 + 2*pi10*B4 ) + gamma3:

d(D1):=-(             (7*zeta1+3*zeta2)*D1 +   theta01*D2 + 3*pi11*C1 + 3*pi10*C2 ) + delta1:
d(D2):=-(   pi01*D1 + (7*zeta1+4*zeta2)*D2                + 3*pi11*C2 + 3*pi10*C3 ) + delta2:

d(E):=-(              (8*zeta1+4*zeta2)*E                 + 4*pi11*D1 + 4*pi10*D2 ) + epsilon:

d(tD1):=-(              (7*zeta1+2*zeta2)*tD1 + 3*theta01*tD2                                          +    3*pi10*C1 + 3*pi21*B1 - pi32*A1 + pi31*A2 ) + tdelta1:
d(tD2):=-(   pi01*tD1 + (7*zeta1+3*zeta2)*tD2 + 2*theta01*tD3                           -      pi11*C1 +    2*pi10*C2 + 3*pi21*B2 - pi32*A2 + pi31*A3 ) + tdelta2:
d(tD3):=-( 2*pi01*tD2 + (7*zeta1+4*zeta2)*tD3 +   theta01*tD4                           -    2*pi11*C2 +      pi10*C3 + 3*pi21*B3 - pi32*A3 + pi31*A4 ) + tdelta3:
d(tD4):=-( 3*pi01*tD3 + (7*zeta1+5*zeta2)*tD4                                           -    3*pi11*C3                + 3*pi21*B4 - pi32*A4 + pi31*A5 ) + tdelta4:

d(tE1):=-(              (8*zeta1+3*zeta2)*tE1 + 2*theta01*tE2 +   pi11*tD1 +   pi10*tD2                + 10/3*pi10*D1 + 3*pi21*C1 - pi32*B1 + pi31*B2 ) + tepsilon1:
d(tE2):=-(   pi01*tE1 + (8*zeta1+4*zeta2)*tE2 +   theta01*tE3 +   pi11*tD2 +   pi10*tD3 -  5/3*pi11*D1 +  5/3*pi10*D2 + 3*pi21*C2 - pi32*B2 + pi31*B3 ) + tepsilon2:
d(tE3):=-( 2*pi01*tE2 + (8*zeta1+5*zeta2)*tE3                 +   pi11*tD3 +   pi10*tD4 - 10/3*pi11*D2                + 3*pi21*C3 - pi32*B3 + pi31*B4 ) + tepsilon3:

d(tF1):=-(              (9*zeta1+4*zeta2)*tF1 +   theta01*tF2 + 2*pi11*tE1 + 2*pi10*tE2                +     4*pi10*E + 3*pi21*D1 - pi32*C1 + pi31*C2 ) + tphi1:
d(tF2):=-(   pi01*tF1 + (9*zeta1+5*zeta2)*tF2                 + 2*pi11*tE2 + 2*pi10*tE3 -     4*pi11*E                + 3*pi21*D2 - pi32*C2 + pi31*C3 ) + tphi2:

##########

# Check semibasic conditions, i.e. alpha1, alpha2,..., tphi2 are linear combinations of SB forms.

for i from 1 to nops(Omega) do
  tmp:=Simf(d(d(Omega[i]))):
  test:=[seq(seq(seq(tmp &w SB[j] &w SB[k] &w SB[l],l=k+1..5),k=j+1..5),j=1..5)]:
  print(i,test);
od:

==> anc/N6-Derivation.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Annotation-table>
    <Annotation-category name="&lt;default&gt;"/>
</Annotation-table>
<Task/>
<Group labelreference="L1628" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Title" executable="true" layout="Title"><Font executable="true">Derivation of the N.6 algebraic model</Font></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L1263" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># This Maple file supports the derivation of the N.6 algebraic model,
# discussed in Theorem 4.5 of &quot;A Cartan-theoretic classification of
# multiply-transitive (2,3,5)-distributions&quot; (by Dennis The).</Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Initializations</Text-field></Title>
<Group hide-input="false" labelreference="L1585" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">restart:
with(DifferentialGeometry): with(LieAlgebras): with(LinearAlgebra): with(Tools): with(Tensor):

g2rep:=Matrix([[h11+h22,b10,b11,b21*sqrt(2),b31,b32,0],[a10,h11,b01,sqrt(2)*b11,-b21,0,-b32],[a11,a01,h22,-sqrt(2)*b10,0,b21,-b31],[a21*sqrt(2),sqrt(2)*a11,-sqrt(2)*a10,0,sqrt(2)*b10,-sqrt(2)*b11,-b21*sqrt(2)],[a31,-a21,0,sqrt(2)*a10,-h22,-b01,-b11],[a32,0,a21,-sqrt(2)*a11,-a01,-h11,-b10],[0,-a32,-a31,-a21*sqrt(2),-a11,-a10,-h11-h22]]);
br:=(v,w)-&gt;simplify(v.w-w.v):

e:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),b||v||w):
f:=(v,w)-&gt;map(v-&gt;map(w-&gt;diff(w,v),g2rep),a||v||w):
H:=DiagonalMatrix([seq(g2rep[i,i],i=1..7)]):
z1:=eval(H,[h11=1,h22=1]):
z2:=eval(H,[h11=1,h22=0]):
pos:=[[0,1],[1,0],[1,1],[2,1],[3,1],[3,2]]:
basis:=[z1,z2,seq(e(op(pos[i])),i=1..nops(pos)),seq(f(op(pos[i])),i=1..nops(pos))]:
LieAlgebraData(%,alg):
DGsetup(%,
[Z1,Z2,
 E01,E10,E11,E21,E31,E32,
 F01,F10,F11,F21,F31,F32],
[zeta1,zeta2,
 pi01,pi10,pi11,pi21,pi31,pi32,
 theta01,theta10,theta11,theta21,theta31,theta32]);
Query(&quot;Jacobi&quot;);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSZnMnJlcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNigtRiw2Ji1JJ210YWJsZUdGJDY9LUkkbXRyR0YkNi4tSSRtdGRHRiQ2Ki1GLDYmLUYvNiVRJGgxMUYnRjJGNS1GOTYtUScmcGx1cztGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGY28tRi82JVEkaDIyRidGMkY1RjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl9wLyUrZ3JvdXBhbGlnbkdGX3AvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZnAtRmhuNiotRi82JVEkYjEwRidGMkY1RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYvNiVRJGIxMUYnRjJGNUZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYmLUYvNiVRJGIyMUYnRjJGNS1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl5yLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjJGJ0Y8RjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRi82JVEkYjMxRidGMkY1RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYvNiVRJGIzMkYnRjJGNUZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GZHI2JFEiMEYnRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGaG9GW3BGXXBGYHBGYnAtRmVuNi4tRmhuNiotRi82JVEkYTEwRidGMkY1RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqRlxvRmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYvNiVRJGIwMUYnRjJGNUZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYmRmByRmpxRmBxRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2JS1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRktGYm9GZG9GZ3FGPEZob0ZbcEZdcEZgcEZicEZkcEZncEZhcy1GaG42Ki1GLDYlRlx1Rl5zRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGaG9GW3BGXXBGYHBGYnAtRmVuNi4tRmhuNiotRi82JVEkYTExRidGMkY1RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYvNiVRJGEwMUYnRjJGNUZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42KkZlb0Zob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYlRlx1LUYsNiZGYHJGanFGW3FGPEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwRmFzLUZobjYqRmdxRmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNiVGXHVGaXJGPEZob0ZbcEZdcEZgcEZicEZkcEZncEZob0ZbcEZdcEZgcEZicC1GZW42Li1GaG42Ki1GLDYmLUYvNiVRJGEyMUYnRjJGNUZqcUZgckY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNiZGYHJGanFGZ3VGPEZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYlRlx1LUYsNiZGYHJGanFGanNGPEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwRmFzLUZobjYqRmV2RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNiVGXHVGZnRGPEZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYlRlx1RmVxRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGaG9GW3BGXXBGYHBGYnAtRmVuNi4tRmhuNiotRi82JVEkYTMxRidGMkY1RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNiVGXHVGY3dGPEZob0ZbcEZdcEZgcEZicEZkcEZncEZhcy1GaG42KkZeeEZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYlRlx1RmVvRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2JUZcdUZhdEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNiVGXHVGYHFGPEZob0ZbcEZdcEZgcEZicEZkcEZncEZob0ZbcEZdcEZgcEZicC1GZW42Li1GaG42Ki1GLzYlUSRhMzJGJ0YyRjVGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGYXMtRmhuNipGY3dGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2JUZcdUZod0Y8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNiVGXHVGXHZGPEZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYlRlx1RlxvRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2JUZcdUZbcUY8RmhvRltwRl1wRmBwRmJwRmRwRmdwRmhvRltwRl1wRmBwRmJwLUZlbjYuRmFzLUZobjYqLUYsNiVGXHVGZ3pGPEZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYlRlx1Rl55RjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2JUZcdUZhd0Y8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNiVGXHVGZ3VGPEZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYlRlx1RmpzRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2J0ZcdUZcby1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmJvRmRvRmVvRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGaG9GW3BGXXBGYHBGYnBGaG9GW3AvJSZhbGlnbkdRJWF4aXNGJy9GXnBRKWJhc2VsaW5lRicvRmFwUSdjZW50ZXJGJy9GY3BRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y0LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZl5sLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmFfbC8lJmZyYW1lR0ZhX2wvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZALyUtZXF1YWxjb2x1bW5zR0ZALyUtZGlzcGxheXN0eWxlR0ZALyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl5fbEZob0ZbcEY8RjwvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZGBsRjwtRlM2KC1GLDYmLUZYNj0tRmVuNi4tRmhuNiotRiw2KC1GLzYnRl5vRjJGaG9GW3BGNS1GOTYvUSIrRidGaG9GW3BGPEY+RkFGQ0ZFRkdGSUZLRmJvRmRvLUYvNidGZ29GMkZob0ZbcEY1RmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRi82J0ZdcUYyRmhvRltwRjVGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRi82J0ZicUYyRmhvRltwRjVGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2KC1GLzYnRmlxRjJGaG9GW3BGNUZqcS1GYXI2JC1GZHI2JkZmckZob0ZbcEY8RmhvRmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRi82J0Zbc0YyRmhvRltwRjVGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRi82J0Zgc0YyRmhvRltwRjVGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRmRyNiZGZXNGaG9GW3BGPEZob0ZbcEZdcEZgcEZicEZkcEZncEZob0ZbcEZdcEZgcEZicC1GZW42Li1GaG42Ki1GLzYnRlx0RjJGaG9GW3BGNUZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42KkZpYWxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRi82J0ZjdEYyRmhvRltwRjVGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2KEZeY2xGanFGZmJsRmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2Jy1GOTYvRl51RmhvRltwRjxGPkZBRkNGRUZHRklGS0Zib0Zkb0ZcY2xGaG9GW3BGPEZob0ZbcEZdcEZgcEZicEZkcEZncEZqY2wtRmhuNiotRiw2J0ZiZWxGaGNsRmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGaG9GW3BGXXBGYHBGYnAtRmVuNi4tRmhuNiotRi82J0ZpdUYyRmhvRltwRjVGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRi82J0ZedkYyRmhvRltwRjVGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNipGXmJsRmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNidGYmVsLUYsNihGXmNsRmpxRmJibEZob0ZbcEY8RmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGamNsLUZobjYqRlxjbEZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYnRmJlbEZkY2xGaG9GW3BGPEZob0ZbcEZdcEZgcEZicEZkcEZncEZob0ZbcEZdcEZgcEZicC1GZW42Li1GaG42Ki1GLDYoLUYvNidGZXdGMkZob0ZbcEY1RmpxRl5jbEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNihGXmNsRmpxRlxmbEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNidGYmVsLUYsNihGXmNsRmpxRmJkbEZob0ZbcEY8RmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGamNsLUZobjYqRmhmbEZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYnRmJlbEZcZWxGaG9GW3BGPEZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYnRmJlbEZqYmxGaG9GW3BGPEZob0ZbcEZdcEZgcEZicEZkcEZncEZob0ZbcEZdcEZgcEZicC1GZW42Li1GaG42Ki1GLzYnRmB5RjJGaG9GW3BGNUZob0ZbcEZdcEZgcEZicEZkcEZncC1GaG42Ki1GLDYnRmJlbEZmZ2xGaG9GW3BGPEZob0ZbcEZdcEZgcEZicEZkcEZncEZqY2wtRmhuNipGYGhsRmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNidGYmVsRl5ibEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNidGYmVsRmhkbEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNidGYmVsRmZibEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwRmhvRltwRl1wRmBwRmJwLUZlbjYuLUZobjYqLUYvNidGaXpGMkZob0ZbcEY1RmhvRltwRl1wRmBwRmJwRmRwRmdwRmpjbC1GaG42KkZmZ2xGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2J0ZiZWxGamdsRmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2J0ZiZWxGYGZsRmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2J0ZiZWxGaWFsRmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3AtRmhuNiotRiw2J0ZiZWxGYmJsRmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGaG9GW3BGXXBGYHBGYnAtRmVuNi5GamNsLUZobjYqLUYsNidGYmVsRmhqbEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNidGYmVsRmBpbEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNidGYmVsRmRnbEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNidGYmVsRlxmbEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNidGYmVsRmJkbEZob0ZbcEY8RmhvRltwRl1wRmBwRmJwRmRwRmdwLUZobjYqLUYsNilGYmVsRmlhbC1GOTYvRmhdbEZob0ZbcEY8Rj5GQUZDRkVGR0ZJRktGYm9GZG9GXmJsRmhvRltwRjxGaG9GW3BGXXBGYHBGYnBGZHBGZ3BGaG9GW3BGXXBGYHBGYnBGaG9GW3BGaV1sRlxebEZeXmxGYF5sRmJebEZkXmxGZ15sRmlebEZcX2xGX19sRmJfbEZkX2xGZl9sRmlfbEZbYGxGXWBsRl9gbEZiYGxGaG9GW3BGPEZob0ZbcEY8L0ZoYGxRIltGJy9GW2FsUSJdRic=">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1602" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Curvature evaluation

KappaEval:=proc(k,x,y)
  evalDG(y &amp;t x &amp;t k):
  ContractIndices(%,[[2,3]]):
  evalDG(ContractIndices(%,[[1,2]])):
  convert(%,DGvector):
end:

# F-bracket

Fbracket:=proc(k,x,y)
  evalDG(LieBracket(x,y) &amp;minus KappaEval(k,x,y)):
end:</Text-field>
</Input>
</Group>
<Group labelreference="L1589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Generate embedding</Text-field></Title>
<Group hide-input="false" labelreference="L1605" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">N:=F01:
X1:=evalDG(F10+t1*Z2+t2*E01+t3*E10+t4*E31+t5*E32):
X2:=evalDG(LieBracket(N,X1)-t1*N);
X3:=evalDG(-1/2*(LieBracket(X1,X2)+t1*X2-2*t2*X1+3*t3*N));
X4:=map(factor,evalDG(1/3*(LieBracket(X1,X3)+t1*X3+2*t3*X2+t1*t2/2*X1)));
X5:=map(factor,evalDG(-1/3*(LieBracket(X2,X3)-3/2*t1*t2*X2-9/2*t2*t3*N)));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNiktRi82JC1GNTYlLUkjbWlHRjA2I1EjdDJGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GPDYjUSNaMUYoLUkmX0hvbGRHRjA2IzcjLUYvNiRGOS1GRzYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3QyR0YoSSNaMUc2Iy9JJ19sb2NhbEdGJkktX240NzQ5MjQ2NzIwR0YoLUZANiNRKCZtaW51cztGKC1GLzYkLUY1NictSSNtbkdGMDYjUSIyRihGP0Y7Rj8tRjw2I1EjWjJGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2JCwkKiYiIiMiIiJGUkZdcEZdcEkjWjJHNiMvRlZJLV9uNDc0OTAwOTYwMEdGKC1GQDYjUScmcGx1cztGKC1GLzYkLUY1NiUtRjw2I1EjdDVGKEY/LUY8NiNRJEUzMUYoLUZHNiM3Iy1GLzYkRmdwLUZHNiM3Iy1GUDYkSSN0NUdGKEkkRTMxRzYjL0ZWSS1fbjQ3NDg5OTg3MjBHRihGYnAtRi82JC1GPDYjUSRGMTFGKC1GRzYjNyMtRi82JEZgci1GRzYjNyMtRlA2I0kkRjExRzYjL0ZWSS1fbjQ3NDg5ODU2OTZHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JjckNyNGXXBGUjckNyNGXHAsJEZbcCEiIjckNyMiIihGaXE3JDcjIiM2Rl1wRmNz</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYM0dGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNi4tSSNtb0dGMDYjUSomdW1pbnVzMDtGKC1GLzYkLUkmbWZyYWNHRjA2JC1GNTYnLUkjbWlHRjA2I1EjdDFGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RigtRkM2I1EjdDJGKEZGLUZDNiNRI1oxRigtSSNtbkdGMDYjUSIyRigtSSZfSG9sZEdGMDYjNyMtRi82JEY9LUZUNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwkKigjIiIiIiIjRlxvSSN0MUdGKEZcb0kjdDJHRihGXG9GXG9JI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3NDgwOTI4NjRHRigtRjg2I1EnJnBsdXM7RigtRi82JC1GNTYpRk9GRkZCRkZGSUZGLUZDNiNRI1oyRigtRlQ2IzcjLUYvNiRGam8tRlQ2IzcjLUZnbjYkLCQqKEZdb0Zcb0Zeb0Zcb0Zfb0Zcb0Zcb0kjWjJHNiMvRmNvSS1fbjQ3NDgwNzY0MTZHRihGZW8tRi82JC1GPjYkLUY1NiktRlA2I1EiM0YoRkYtRkM2I1EjdDNGKEZGRklGRi1GQzYjUSRFMTBGKEZPLUZUNiM3Iy1GLzYkRmFxLUZUNiM3Iy1GZ242JCwkKigjIiIkRl1vRlxvSSN0M0dGKEZcb0Zfb0Zcb0Zcb0kkRTEwRzYjL0Zjb0ktX240NzQ4MDYwNDgwR0YoRmVvLUYvNiQtRjU2JS1GQzYjUSN0NUYoRkYtRkM2I1EkRTIxRigtRlQ2IzcjLUYvNiRGY3MtRlQ2IzcjLUZnbjYkSSN0NUdGKEkkRTIxRzYjL0Zjb0ktX240NzQ4MDQ0MjI0R0YoLUY4NiNRKCZtaW51cztGKC1GLzYkLUY1NiUtSShtZmVuY2VkR0YwNiMtRjU2JkY3LUY+NiQtRjU2J0ZlcUZGLUZDNiNRI3Q0RihGRkZJRk9GZW8tRjU2JUZCRkZGZXNGRi1GQzYjUSRFMzFGKC1GVDYjNyMtRi82JEZfdS1GVDYjNyMtRmduNiQsJiooRmpyRlxvSSN0NEdGKEZcb0Zfb0ZcbyEiIiomRl5vRlxvRmV0RlxvRlxvSSRFMzFHNiMvRmNvSS1fbjQ3NDc4ODc2ODBHRihGZW8tRi82JC1GQzYjUSRGMjFGKC1GVDYjNyMtRi82JEZndy1GVDYjNyMtRmduNiNJJEYyMUc2Iy9GY29JLV9uNDc0Nzg1ODIwOEdGKC1GVDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcoNyQ3I0ZcbywkRmpuRl93NyQ3I0Zdb0ZpcDckNyMiIiVGaHI3JDcjIiInRmV0NyQ3IyIiKCwmRl13RlxvRmB3Rl93NyQ3IyIjN0Zcb0ZqeA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYNUdGKC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YwNistRi82JC1JJm1mcmFjR0YwNiQtRjU2Jy1JJW1zdXBHRjA2JC1JI21pR0YwNiNRI3QyRigtSSNtbkdGMDYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRkI2I1EjdDFGKEZJLUZCNiNRI1oxRihGRS1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRlQ2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqKCMiIiIiIiNGXG8pSSN0MkdGKEZdb0Zcb0kjdDFHRihGXG9GXG9JI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3NDM4OTI2NDBHRigtRko2I1EoJm1pbnVzO0YoLUYvNiQtRjU2J0Y+RklGTUZJLUZCNiNRI1oyRigtRlQ2IzcjLUYvNiRGW3AtRlQ2IzcjLUZnbjYkKiZGXm9GXG9GYG9GXG9JI1oyRzYjL0Zkb0ktX240NzQzNjkzNjY0R0YoRmZvLUYvNiQtRjU2JS1JKG1mZW5jZWRHRjA2Iy1GNTYmLUZKNiNRKiZ1bWludXMwO0YoLUZCNiNRI3Q1RigtRko2I1EnJnBsdXM7RigtRjo2JC1GNTYlRj5GSS1GQjYjUSN0M0YoRkVGSS1GQjYjUSRFMTBGKC1GVDYjNyMtRi82JEZhcS1GVDYjNyMtRmduNiQsJkkjdDVHRighIiIqKEZbb0Zcb0Zeb0Zcb0kjdDNHRihGXG9GXG9JJEUxMEc2Iy9GZG9JLV9uNDc0MzY3NzY2NEdGKEZeci1GLzYkLUY6NiQtRjU2J0ZBRkktRmRxNiMtRjU2JS1GNTYnRkVGSUZNRklGW3JGZm8tRjU2JS1GQjYjUSN0NEYoRklGQUZJLUZCNiNRJEUzMUYoRkUtRlQ2IzcjLUYvNiRGYHQtRlQ2IzcjLUZnbjYkLCQqKEZbb0Zcb0Zfb0ZcbywmKihGXW9GXG9GYG9GXG9GZnNGXG9GXG8qJkZfb0Zcb0kjdDRHRihGXG9GZ3NGXG9GXG9JJEUzMUc2Iy9GZG9JLV9uNDc0MzY1MzM3NkdGKEZeci1GLzYkLUZCNiNRJEYzMkYoLUZUNiM3Iy1GLzYkRmh2LUZUNiM3Iy1GZ242I0kkRjMyRzYjL0Zkb0ktX240NzQzMzk0MTEyR0YoLUZUNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyc3JDcjRlxvRmluNyQ3I0ZdbywkRmpwRmdzNyQ3IyIiJSwmRmZzRlxvRmhzRmdzNyQ3IyIiKEZcdjckNyMiIzlGXG9GW3g=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1604" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Curvature.  (Get t1*t2=0 and t4=0, t5=t2^2*t3/3, u5= -5/7*t2*u4= -5/6*t2*t3^2.)</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L1537" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># The following is the most general N-annihilated element kappa lying in the curvature module.

kappa4:=theta10 &amp;w theta31 &amp;t F01:
kappa5:=theta10 &amp;w theta31 &amp;t E10 - 2*theta21 &amp;w theta31 &amp;t F01:
kappa6:=-(theta10 &amp;w theta31 &amp;t E21 + 2*theta21 &amp;w theta31 &amp;t E10 - theta31 &amp;w theta32 &amp;t F01):
kappa7:=theta10 &amp;w theta32 &amp;t E31 - theta11 &amp;w theta31 &amp;t E31 - 2*theta10 &amp;w theta31 &amp;t E32 + 6*theta21 &amp;w theta31 &amp;t E21 + 3*theta31 &amp;w theta32 &amp;t E10:
kappa7p:=theta10 &amp;w theta31 &amp;t E31:
kappa8:=theta21 &amp;w theta31 &amp;t E32 - theta21 &amp;w theta32 &amp;t E31 - theta31 &amp;w theta32 &amp;t E21:
kappa8p:=theta21 &amp;w theta31 &amp;t E31:
kappa9p:=theta31 &amp;w theta32 &amp;t E31:

kvar:=[u4,u5,u6,u7,u8,u7p,u8p,u9p]:
kappa:=DGzip(kvar,[kappa4,kappa5,kappa6,kappa7,kappa8,kappa7p,kappa8p,kappa9p],&quot;plus&quot;):

Jac:=(u,v,w)-&gt;map(factor,DGsimplify(evalDG(Fbracket(kappa,u,Fbracket(kappa,v,w))+Fbracket(kappa,w,Fbracket(kappa,u,v))+Fbracket(kappa,v,Fbracket(kappa,w,u))))):

####

CheckClosure:=proc(k,y)
  local eqn,i,j,yd:
  eqn:={}:
  yd:=[theta10,theta11,theta21,theta31,theta32,theta01]:
  for i from 1 to 5 do
    for j from i+1 to 6 do
      Fbracket(k,y[i],y[j]):
      DGsimplify(evalDG(% - add(Hook(%,yd[i])*y[i],i=1..6))):
      eqn:=eqn union {op(GetComponents(%,[Z1,Z2,E01,E10,E11,E21,E31,E32,F01,F10,F11,F21,F31,F32]))}:
    od;
  od;
  eqn:
end:
</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L1547" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># The following is tedious to do by hand, but easy to do in Maple:

Jac(X1,X2,X4);
0 = Hook(%,theta01);
u5=solve(%,u5);
Jac(X1,X3,X4);
0= Hook(%,theta01);
eval(%,%%%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYrLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYlLUYzNictSSNtbkdGLjYjUSI0RigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGLjYjUSN0MkYoRkQtRkk2I1EjdTVGKC1GRTYjUScmcGx1cztGKC1GMzYlLUZBNiNRIjZGKEZELUZJNiNRI3U2RihGRC1GSTYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRmhuNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmKigiIiUiIiJJI3QyR0YoRmZvSSN1NUdGKEZmb0ZmbyomIiInRmZvSSN1NkdGKEZmb0Zmb0kkRTEwRzYjL0knX2xvY2FsR0YmSS1fbjQ3NDU2OTMyODBHRigtRkU2I1EoJm1pbnVzO0YoLUYtNiQtRjM2JS1GOjYjLUYzNiUtRjM2Jy1GQTYjUSIzRihGREZIRkRGV0ZPLUYzNiUtRkE2I1EjMTVGKEZELUZJNiNRI3U3RihGRC1GSTYjUSRFMjFGKC1GaG42IzcjLUYtNiRGZnAtRmhuNiM3Iy1GYW82JCwmKigiIiRGZm9GZ29GZm9GW3BGZm9GZm8qJiIjOkZmb0kjdTdHRihGZm9GZm9JJEUyMUc2Iy9GX3BJLV9uNDc0NTUwODk5MkdGKEZPLUYtNiQtRjM2JS1GOjYjLUYzNictRjM2J0ZecUZELUZJNiNRI3QxRihGREZmcUZPLUYzNidGQEZERkhGRC1GSTYjUSR1N3BGKEZhcC1GMzYlLUZBNiNRIjJGKEZELUZJNiNRJHU4cEYoRkQtRkk2I1EkRTMxRigtRmhuNiM3Iy1GLTYkRmJzLUZobjYjNyMtRmFvNiQsKCooRmhyRmZvSSN0MUdGKEZmb0Zbc0Zmb0ZmbyooRmVvRmZvRmdvRmZvSSR1N3BHRihGZm9GZm8qJiIiI0Zmb0kkdThwR0YoRmZvISIiSSRFMzFHNiMvRl9wSS1fbjQ3NDQxNjExODRHRihGYXAtRi02JC1GMzYlLUY6NiMtRjM2JS1GMzYnRl5xRkRGSEZERmZxRk8tRjM2JUZkdEZELUZJNiNRI3U4RihGRC1GSTYjUSRFMzJGKC1GaG42IzcjLUYtNiRGZnYtRmhuNiM3Iy1GYW82JCwmKihGaHJGZm9GZ29GZm9GW3NGZm9GZm8qJkZddkZmb0kjdThHRihGZm9GZm9JJEUzMkc2Iy9GX3BJLV9uNDczMjM1NzE4NEdGKEZPLUYtNiQtRjM2JS1GOjYjLUYzNiUtRjM2Jy1GQTYjUSI1RihGREZIRkQtRkk2I1EjdTRGKEZPLUYzNiUtRkE2I1EiN0YoRkRGTEZELUZJNiNRJEYwMUYoLUZobjYjNyMtRi02JEZqeC1GaG42IzcjLUZhbzYkLCYqKCIiJkZmb0Znb0Zmb0kjdTRHRihGZm9GZm8qJiIiKEZmb0Zob0Zmb0Zmb0kkRjAxRzYjL0ZfcEktX240NzMxNzMwMTEyR0YoLUZobjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcnNyQ3I0Zlb0ZjbzckNyNGam8sJkZnckZfdkZpckZfdjckNyNGX1tsRmd1NyQ3IyIiKSwmRmF4Rl92RmJ4Rl92NyQ3IyIiKkZqekZmW2w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZHLUYjNiYtRiM2KC1GLDYkUSI1RidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlUtSSNtaUdGJDYlUSN0MkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0ZRLUZYNiVRI3U0RidGZW5GaG5GLy1GMzYtUScmcGx1cztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYW8tRiM2Ji1GLDYkUSI3RidGL0ZRLUZYNiVRI3U1RidGZW5GaG5GL0YvRi8=">LyIiISwmKigiIiYiIiJJI3QyRzYiRidJI3U0R0YpRidGJyomIiIoRidJI3U1R0YpRidGJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjdTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUYjNigtSSNtbkdGJDYkUSI1RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUYsNiVRI3QyRidGL0YyRmpuLUYsNiVRI3U0RidGL0YyRjktRmduNiRRIjdGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecC8lKWJldmVsbGVkR0Y9RjlGOQ==">L0kjdTVHNiIsJCooIyIiJiIiKCIiIkkjdDJHRiRGKkkjdTRHRiRGKiEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZHLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlAtRiM2KC1GLDYkUSIyRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkjbWlHRiQ2JVEjdDFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGVy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRmhuNiVRI3QyRidGW29GXm9GVy1GaG42JVEjdTRGJ0Zbb0Zeb0YvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUZobjYlUSN1NUYnRltvRl5vRi9GL0YvRi9GLw==">LyIiISwkKigiIiMiIiJJI3QxRzYiRicsJiomSSN0MkdGKUYnSSN1NEdGKUYnRidJI3U1R0YpISIiRidGLw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKSZlcXVhbHM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZHLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlAtSSZtZnJhY0dGJDYoLUYjNiotRiw2JFEjMjRGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGaG4tSSNtaUdGJDYlUSN0MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0ZaLUZbbzYlUSN0MkYnRl5vRmFvRlotRltvNiVRI3U0RidGXm9GYW9GLy1GLDYkUSI3RidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXAvJSliZXZlbGxlZEdGOEYvRi8=">LyIiISwkKiojIiNDIiIoIiIiSSN0MUc2IkYpSSN0MkdGK0YpSSN1NEdGK0YpISIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1611" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">evalDG(Fbracket(kappa,X1,X4)+t1*X4-t3*X3+t2/6*(2*t3+t1^2)*X1+u4*N);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYyLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNictRjM2JS1JJm1mcmFjR0YuNiQtSSNtbkdGLjYjUSIzRigtRkg2I1EiMkYoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1GMzYnLUkjbWlHRi42I1EjdDFGKEZOLUZUNiNRI3QzRihGTi1GVDYjUSN0MkYoLUY2NiNRJyZwbHVzO0YoLUYzNiUtRkU2JC1GSDYjUSIxRigtRkg2I1EiNkYoRk4tRjM2JS1JJW1zdXBHRi42JEZTRkdGTkZaLUY2NiNRKCZtaW51cztGKC1GMzYlLUZFNiQtRkg2I1EiNUYoRkdGTi1GVDYjUSN0NEYoRk4tRlQ2I1EjWjFGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRmpwNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwoKiojIiIkIiIjIiIiSSN0MUdGKEZqcUkjdDNHRihGanFJI3QyR0YoRmpxRmpxKigjRmpxIiInRmpxKUZbckZocUZqcUZdckZqcUZqcSomIyIiJkZocUZqcUkjdDRHRihGanEhIiJJI1oxRzYjL0knX2xvY2FsR0YmSS1fbjQ3NTAxNDkwNTZHRihGZ24tRi02JC1GMzYlLUY+NiMtRjM2J0Zkb0ZnbkZRRmlvLUYzNiVGS0ZORmNwRk4tRlQ2I1EjWjJGKC1GanA2IzcjLUYtNiRGXnMtRmpwNiM3Iy1GY3E2JCwoKiZGYXJGanFGXXJGanFGanEqKEZbckZqcUZdckZqcUZcckZqcUZqcSomRmlxRmpxRmVyRmpxRmZySSNaMkc2Iy9GanJJLV9uNDcyODMyMTY2NEdGKEZpby1GLTYkLUYzNiUtRj42Iy1GMzYnLUYzNiVGXnBGTi1GMzYlLUZnbzYkRlpGS0ZOLUZnbzYkRlNGS0Znbi1GMzYlLUZFNiQtRkg2I1EiNEYoRkdGTi1GMzYlRmd1Rk5GV0Zpby1GMzYlRl92Rk4tRlQ2I1EjdDVGKEZOLUZUNiNRJEUwMUYoLUZqcDYjNyMtRi02JEZddS1GanA2IzcjLUZjcTYkLCgqKEZjckZqcSlGXXJGaXFGanEpRltyRmlxRmpxRmpxKigjIiIlRmhxRmpxRmh3RmpxRlxyRmpxRmpxKiZGXHhGanFJI3Q1R0YoRmpxRmZySSRFMDFHNiMvRmpySS1fbjQ3MjgzNTYzMjBHRihGZ24tRi02JC1GMzYlLUY+NiMtRjM2KS1GMzYlLUZFNiQtRkg2I1EiN0YoRmFvRk4tRjM2J0ZpdUZORlpGTkZXRmlvLUYzNiUtRkU2JEZgcEZhb0ZOLUYzNiUtRmdvNiRGV0ZLRk5GWkZpby1GMzYlLUZFNiRGXm9GR0ZOLUYzNiVGU0ZORmNwRmlvLUZUNiNRI3U1RihGTi1GVDYjUSRFMTBGKC1GanA2IzcjLUYtNiRGZXgtRmpwNiM3Iy1GY3E2JCwqKiojIiIoRmByRmpxRml3RmpxRl1yRmpxRlxyRmpxRmpxKigjRmRyRmByRmpxKUZcckZpcUZqcUZdckZqcUZmciooI0ZqcUZocUZqcUZbckZqcUZlckZqcUZmckkjdTVHRihGZnJJJEUxMEc2Iy9GanJJLV9uNDcyODk2MjQzMkdGKEZpby1GLTYkLUYzNiUtRj42Iy1GMzYnLUYzNiUtRkU2JEZfeUZHRk4tRjM2J0ZTRk5GZ3VGTkZXRmlvLUYzNiVGX3ZGTi1GMzYlRlNGTkZmdkZnbi1GMzYlLUZFNiRGS0ZHRk4tRjM2JUZjcEZORlpGTi1GVDYjUSRFMTFGKC1GanA2IzcjLUYtNiRGYlxsLUZqcDYjNyMtRmNxNiQsKCoqI0ZlW2xGaHFGanFGW3JGanFGaHdGanFGXHJGanFGanEqKEZceEZqcUZbckZqcUZeeEZqcUZmciooI0ZpcUZocUZqcUZlckZqcUZdckZqcUZqcUkkRTExRzYjL0ZqckktX240NzM2OTM2NTEyR0YoRmduLUYtNiQtRjM2JS1GPjYjLUYzNistRjM2JUZddkZOLUYzNiVGV0ZORmZ2RmduLUYzNiUtRkU2JC1GSDYjUSI4RihGR0ZOLUYzNiVGaXVGTkZmdkZpby1GMzYlRktGTi1GMzYnRlNGTkZaRk5GY3BGZ24tRlQ2I1EjdTZGKEZpby1GMzYlRmd1Rk5GanlGTi1GVDYjUSRFMjFGKC1GanA2IzcjLUYtNiRGYV9sLUZqcDYjNyMtRmNxNiQsLCooRlt4RmpxRlxyRmpxRl54RmpxRmpxKigjIiIpRmhxRmpxRml3RmpxRl54RmpxRmpxKipGaXFGanFGW3JGanFGXXJGanFGZXJGanFGZnJJI3U2R0YoRmpxKiZGaHdGanFGaFtsRmpxRmZySSRFMjFHNiMvRmpySS1fbjQ3MzY5ODY5MTJHRihGaW8tRi02JC1GMzYlLUY+NiMtRjM2LEY1LUYzNiUtRkU2JC1GSDYjUSMxMUYoRmFvRk4tRjM2J0ZpdUZORlpGTkZjcEZpby1GMzYlRl15Rk4tRjM2J0ZaRk5GV0ZORmNwRmduLUYzNiVGXWBsRk4tRjM2J0ZTRk5GV0ZORmZ2RmduLUYzNiVGXXZGTi1GMzYlRmZvRk5GZnZGZ24tRlQ2I1EkdTdwRihGTi1GVDYjUSRFMzFGKC1GanA2IzcjLUYtNiRGaGJsLUZqcDYjNyMtRmNxNiQsLCoqIyIjNkZgckZqcUZpd0ZqcUZdckZqcUZlckZqcUZmcioqRmRbbEZqcUZdckZqcUZcckZqcUZlckZqcUZmcioqRl1ibEZqcUZbckZqcUZcckZqcUZeeEZqcUZqcSooRlt4RmpxRmFyRmpxRl54RmpxRmpxSSR1N3BHRihGanFJJEUzMUc2Iy9GanJJLV9uNDczNzU2OTY2NEdGKEZpby1GLTYkLUYzNiUtRj42Iy1GMzYpLUYzNiUtRkU2JC1GSDYjUSMxNEYoRkdGTi1GMzYnRml1Rk5GWkZORmZ2RmlvLUYzNiVGZF1sRk4tRjM2J0ZmdkZORldGTkZaRmlvLUYzNiVGR0ZOLUYzNidGU0ZORmd1Rk5GY3BGaW8tRjM2JUZLRk4tRlQ2I1EjdTdGKEZOLUZUNiNRJEUzMkYoLUZqcDYjNyMtRi02JEZhZmwtRmpwNiM3Iy1GY3E2JCwqKiojIiM5RmhxRmpxRml3RmpxRl1yRmpxRl54RmpxRmpxKipGal5sRmpxRl54RmpxRlxyRmpxRl1yRmpxRmZyKipGaHFGanFGW3JGanFGaHdGanFGZXJGanFGZnIqJkZpcUZqcUkjdTdHRihGanFGZnJJJEUzMkc2Iy9GanJJLV9uNDczNzk5MjA5NkdGKC1GanA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3KjckNyNGanEsKEZmcUZmckZeckZmckZickZqcTckNyNGaXFGY3Q3JDcjRmhxLChGZ3dGZnJGandGZnJGXXhGanE3JDcjRlx4RmJbbDckNyNGZHIsKEZmXmxGZnJGaF5sRmpxRmlebEZmcjckNyNGYHJGamFsNyQ3I0ZlW2wsLEZkZWxGanFGZ2VsRmpxRmhlbEZmckZpZWxGZnJGamVsRmZyNyQ3I0ZeYmwsKkZbaWxGZnJGXmlsRmpxRl9pbEZqcUZgaWxGanFGaGls</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L1548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Since u4 is nonzero, we must have t1*t2=0.

evalDG(Fbracket(kappa,X1,X4)+t1*X4-t3*X3+t2/6*(2*t3+t1^2)*X1+u4*N);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L1551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Imposing t1*t2=0, these coefficients must vanish.
# 
# We obtain:
# t4=0, t5=t2^2*t3/3, u5=-5/6*t2*t3^2.</Text-field>
</Input>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L1538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Case 1: t2=0 (non-maximal model)</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L1559" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">rel:=[t2=0,t4=0,t5=0]:
DGsimplify(eval([X1,X2,X3,X4,X5],rel));
DGsimplify(evalDG(eval(Fbracket(kappa,X1,X4)+t1*X4-t3*X3+u4*N,rel)));
DGsimplify(evalDG(eval(Fbracket(kappa,X3,X4)-2*u5*N,rel)));
DGsimplify(evalDG(eval(Fbracket(kappa,X4,X5)+u6*N,rel)));

# These 3 vectors must lie in f, so u5=u6=u7=u8=u7p=u8p=u9p=0. 
# Furthermore, we may normalize u4=1.  This model is non-maximal since it 
# injects into an N.7 model.  (Enlarge it by Z2.)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Jy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1GNDYlLUkjbWlHRi82I1EjdDFGKC1JI21vR0YvNiNRMSZJbnZpc2libGVUaW1lcztGKC1GOzYjUSNaMkYoLUkmX0hvbGRHRi82IzcjLUYuNiRGOC1GRjYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3QxR0YoSSNaMkc2Iy9JJ19sb2NhbEdGJkktX240NzM2MTIwODMyR0YoLUY/NiNRJyZwbHVzO0YoLUYuNiQtRjQ2JS1GOzYjUSN0M0YoRj4tRjs2I1EkRTEwRigtRkY2IzcjLUYuNiRGZm4tRkY2IzcjLUZPNiRJI3QzR0YoSSRFMTBHNiMvRlVJLV9uNDczODQ4NzMyOEdGKEZXLUYuNiQtRjs2I1EkRjEwRigtRkY2IzcjLUYuNiRGX3AtRkY2IzcjLUZPNiNJJEYxMEc2Iy9GVUktX240NzQyMjI2MDQ4R0YoLUZGNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIjRlE3JDcjIiIlRmhvNyQ3IyIjNSIiIi1GLjYkLUY7NiNRJEYxMUYoLUZGNiM3Iy1GZHE2IzckRmdxNyM3JDcjIiM2RmVyLUYuNiQtRjs2I1EkRjIxRigtRkY2IzcjLUZkcTYjNyRGZ3E3IzckNyMiIzdGZXItRi42JC1GOzYjUSRGMzFGKC1GRjYjNyMtRmRxNiM3JEZncTcjNyQ3IyIjOEZlci1GLjYkLUY7NiNRJEYzMkYoLUZGNiM3Iy1GZHE2IzckRmdxNyM3JDcjIiM5RmVyNyM3J0ZjcUZec0ZddEZcdUZbdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYqLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkjbWlHRi42I1EjdTVGKC1GNjYjUTEmSW52aXNpYmxlVGltZXM7RigtRj42I1EkRTEwRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZINiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkjdTVHRihJJEUxMEc2Iy9JJ19sb2NhbEdGJkktX240NzMzMDIwNTQ0R0YoLUY2NiNRJyZwbHVzO0YoLUYtNiQtRjM2JS1GPjYjUSN1NkYoRkEtRj42I1EkRTIxRigtRkg2IzcjLUYtNiRGaG4tRkg2IzcjLUZRNiRJI3U2R0YoSSRFMjFHNiMvRldJLV9uNDczNzAwOTEyMEdGKC1GNjYjUSgmbWludXM7RigtRi02JC1GMzYlLUY+NiNRJHU3cEYoRkEtRj42I1EkRTMxRigtRkg2IzcjLUYtNiRGZHAtRkg2IzcjLUZRNiRJJHU3cEdGKEkkRTMxRzYjL0ZXSS1fbjQ3Mjg2NDAwNjRHRihGWS1GLTYkLUYzNictSSNtbkdGLjYjUSIyRihGQS1GPjYjUSN1N0YoRkEtRj42I1EkRTMyRigtRkg2IzcjLUYtNiRGXXItRkg2IzcjLUZRNiQsJComIiIjIiIiSSN1N0dGKEZmc0Zmc0kkRTMyRzYjL0ZXSS1fbjQ3Mjg2NTE0MjRHRigtRkg2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JjckNyMiIiUsJEZTISIiNyQ3IyIiJ0ZqbzckNyMiIigsJEZmcUZcdTckNyMiIilGY3NGXnQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYpLUYtNiQtRjM2Jy1JI21uR0YuNiNRIjJGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRI3U2RihGPS1GQjYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRkk2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqJiIiIyIiIkkjdTZHRihGV0ZXSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDc0MTQ4Mjg4MEdGKC1GPjYjUSgmbWludXM7RigtRi02JC1GMzYnLUY6NiNRIjZGKEY9LUZCNiNRI3U3RihGPS1GQjYjUSRFMjFGKC1GSTYjNyMtRi02JEZdby1GSTYjNyMtRlI2JCwkKiYiIidGV0kjdTdHRihGV0ZXSSRFMjFHNiMvRmZuSS1fbjQ3MzU5NzExMzZHRihGaG4tRi02JC1GMzYlLUZCNiNRJHU4cEYoRj0tRkI2I1EkRTMxRigtRkk2IzcjLUYtNiRGXHEtRkk2IzcjLUZSNiRJJHU4cEdGKEkkRTMxRzYjL0ZmbkktX240NzIyODczNTY4R0YoRmhuLUYtNiQtRjM2JS1GQjYjUSN1OEYoRj0tRkI2I1EkRTMyRigtRkk2IzcjLUYtNiRGZXItRkk2IzcjLUZSNiRJI3U4R0YoSSRFMzJHNiMvRmZuSS1fbjQ3NDc2MjA3NjhHRigtRkk2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JjckNyMiIiVGVDckNyNGZHAsJEZjcCEiIjckNyMiIigsJEZeckZedTckNyMiIiksJEZnc0ZedUZedA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNigtSSNtbkdGJDYkUSIzRidGMi1GLzYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIRlUtSSNtaUdGJDYlUSN1N0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZRLUZYNiVRJEUxMEYnRmVuRmhuRjItRiw2KC1GWDYlUStfREdwcm9kdWN0RidGZW5GaG4tRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRlRGVi1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNiZGTUZRRldGMi1GLzYtUSIsRidGMkY1L0Y5RmduRjpGPEY+RkBGQkZUL0ZIUSwwLjMzMzMzMzNlbUYnRmpuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y3RjJGMkZicEZlcEYyLUYvNi1RJyZwbHVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRiM2JC1GLDYmLUZYNiVRI3U4RidGZW5GaG5GUS1GWDYlUSRFMjFGJ0ZlbkZobkYyLUYsNihGX29GYm8tRmZvNiQtRiw2KEZecUZccEZhcUZicEZlcEYyRjJGYnBGZXBGMi1GLzYtUSgmbWludXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGRy1GIzYkLUYsNiYtRlg2JVEkdTlwRidGZW5GaG5GUS1GWDYlUSRFMzFGJ0ZlbkZobkYyLUYsNihGX29GYm8tRmZvNiQtRiw2KEZhckZccEZkckZicEZlcEYyRjJGYnBGZXBGMkYyLUYsNigtRlg2JVEkX0RHRidGZW5GaG5GYm8tRmZvNiQtRiw2Ji1GZm82Ji1GLDYoLUZmbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZccC1GWDYlUSRhbGdGJ0ZlbkZobkZccC1GZm82Ji1GLDYmLUZYNiVRIUYnRmVuRmhuRmJwRmVwRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZicEZlcEYyRjJGXHVGX3VGXHAtRmZvNiYtRiw2Ki1GZm82Ji1GLDYoLUZmbzYmLUYsNiYtRk42JFEiNEYnRjJGYnBGZXBGMkYyRlx1Rl91RlxwLUYsNidGLkZqb0ZicEZlcEYyRmJwRmVwRjJGMkZcdUZfdUZccC1GZm82Ji1GLDYoLUZmbzYmLUYsNiYtRk42JFEiNkYnRjJGYnBGZXBGMkYyRlx1Rl91RlxwRl5xRmJwRmVwRjJGMkZcdUZfdUZccC1GZm82Ji1GLDYoLUZmbzYmLUYsNiYtRk42JFEiN0YnRjJGYnBGZXBGMkYyRlx1Rl91RlxwLUYsNidGLkZhckZicEZlcEYyRmJwRmVwRjJGMkZcdUZfdUZicEZlcEYyRjJGXHVGX3VGYnBGZXBGMkYyRlx1Rl91RmJwRmVwRjJGMkZicEZlcEYy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYoLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYnLUkjbW5HRi42I1EiM0YoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRI3U3RihGQS1GRTYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRkw2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqJiIiJCIiIkkjdTdHRihGWkZaSSRFMTBHNiMvSSdfbG9jYWxHRiZJLV9uNDc0NTg0MjU5MkdGKC1GNjYjUScmcGx1cztGKC1GLTYkLUYzNiUtRkU2I1EjdThGKEZBLUZFNiNRJEUyMUYoLUZMNiM3Iy1GLTYkRmBvLUZMNiM3Iy1GVTYkSSN1OEdGKEkkRTIxRzYjL0ZpbkktX240NzMwNTgyMjA4R0YoLUY2NiNRKCZtaW51cztGKC1GLTYkLUYzNiUtRkU2I1EkdTlwRihGQS1GRTYjUSRFMzFGKC1GTDYjNyMtRi02JEZccS1GTDYjNyMtRlU2JEkkdTlwR0YoSSRFMzFHNiMvRmluSS1fbjQ3Mjk3OTg5MTJHRigtRkw2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JTckNyMiIiUsJEZYISIiNyQ3IyIiJ0ZicDckNyMiIigsJEZeckZjc0Zlcg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1612" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">DGsimplify(eval([X1,X2,X3,X4,X5,N],rel));
map(v-&gt;LieBracket(Z2,v),%); # This is a non-maximal model, e.g. we can enlarge it by Z2.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNjAtRiM2JC1GLzYoLUYjNiQtRi82Ji1JI21pR0YkNiVRI3QxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0ZBUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSy8lKXN0cmV0Y2h5R0ZLLyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZaLUY6NiVRI1oyRidGPUZARkctRi82KC1GOjYlUStfREdwcm9kdWN0RidGPUZALUZENi1RMCZBcHBseUZ1bmN0aW9uO0YnRkdGSUZMRk5GUEZSRlRGVkZYRmVuLUYsNiQtRi82KEY5LUZENi1RIixGJ0ZHRkkvRk1GP0ZORlBGUkZURlZGWC9GZm5RLDAuMzMzMzMzM2VtRidGZ24vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRktGR0ZHRlxwRl9wRkctRkQ2LVEnJnBsdXM7RidGR0ZJRkxGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZlcC1GIzYkLUYvNiYtRjo2JVEjdDNGJ0Y9RkBGQy1GOjYlUSRFMTBGJ0Y9RkBGRy1GLzYoRlxvRl9vLUYsNiQtRi82KEZbcUZmb0ZecUZccEZfcEZHRkdGXHBGX3BGR0ZhcC1GIzYkLUY6NiVRJEYxMEYnRj1GQC1GLzYoRlxvRl9vLUYsNiQtRi82JkZpcUZccEZfcEZHRkdGXHBGX3BGR0ZHLUYvNigtRjo2JVEkX0RHRidGPUZARl9vLUYsNiQtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZm8tRjo2JVEkYWxnRidGPUZARmZvLUYsNiYtRi82Ji1GOjYlUSFGJ0Y9RkBGXHBGX3BGR0ZHLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxwRl9wRkdGR0ZhdEZkdEZmby1GLDYmLUYvNiotRiw2Ji1GLzYoLUYsNiYtRi82Ji1JI21uR0YkNiRRIjJGJ0ZHRlxwRl9wRkdGR0ZhdEZkdEZmb0Y5RlxwRl9wRkdGR0ZhdEZkdEZmby1GLDYmLUYvNigtRiw2Ji1GLzYmLUZkdTYkUSI0RidGR0ZccEZfcEZHRkdGYXRGZHRGZm9GW3FGXHBGX3BGR0ZHRmF0RmR0RmZvLUYsNiYtRi82KC1GLDYmLUYvNiYtRmR1NiRRIzEwRidGR0ZccEZfcEZHRkdGYXRGZHRGZm8tRmR1NiRRIjFGJ0ZHRlxwRl9wRkdGR0ZhdEZkdEZccEZfcEZHRkdGYXRGZHRGXHBGX3BGR0ZHRmF0RmR0RlxwRl9wRkdGR0ZccEZfcEZHRmZvLUYjNiQtRjo2JVEkRjExRidGPUZALUYvNihGZHJGX28tRiw2JC1GLzYmLUYsNiYtRi82KEZfc0Zmby1GLDYmLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ji1GZHU2JFEjMTFGJ0ZHRlxwRl9wRkdGR0ZhdEZkdEZmb0Zdd0ZccEZfcEZHRkdGYXRGZHRGXHBGX3BGR0ZHRmF0RmR0RlxwRl9wRkdGR0ZhdEZkdEZccEZfcEZHRkdGXHBGX3BGR0Zmby1GIzYkLUY6NiVRJEYyMUYnRj1GQC1GLzYoRmRyRl9vLUYsNiQtRi82Ji1GLDYmLUYvNihGX3NGZm8tRiw2Ji1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiYtRmR1NiRRIzEyRidGR0ZccEZfcEZHRkdGYXRGZHRGZm9GXXdGXHBGX3BGR0ZHRmF0RmR0RlxwRl9wRkdGR0ZhdEZkdEZccEZfcEZHRkdGYXRGZHRGXHBGX3BGR0ZHRlxwRl9wRkdGZm8tRiM2JC1GOjYlUSRGMzFGJ0Y9RkAtRi82KEZkckZfby1GLDYkLUYvNiYtRiw2Ji1GLzYoRl9zRmZvLUYsNiYtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYmLUZkdTYkUSMxM0YnRkdGXHBGX3BGR0ZHRmF0RmR0RmZvRl13RlxwRl9wRkdGR0ZhdEZkdEZccEZfcEZHRkdGYXRGZHRGXHBGX3BGR0ZHRmF0RmR0RlxwRl9wRkdGR0ZccEZfcEZHRmZvLUYjNiQtRjo2JVEkRjMyRidGPUZALUYvNihGZHJGX28tRiw2JC1GLzYmLUYsNiYtRi82KEZfc0Zmby1GLDYmLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ji1GZHU2JFEjMTRGJ0ZHRlxwRl9wRkdGR0ZhdEZkdEZmb0Zdd0ZccEZfcEZHRkdGYXRGZHRGXHBGX3BGR0ZHRmF0RmR0RlxwRl9wRkdGR0ZhdEZkdEZccEZfcEZHRkdGXHBGX3BGR0Zmby1GIzYkLUY6NiVRJEYwMUYnRj1GQC1GLzYoRmRyRl9vLUYsNiQtRi82Ji1GLDYmLUYvNihGX3NGZm8tRiw2Ji1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiYtRmR1NiRRIjlGJ0ZHRlxwRl9wRkdGR0ZhdEZkdEZmb0Zdd0ZccEZfcEZHRkdGYXRGZHRGXHBGX3BGR0ZHRmF0RmR0RlxwRl9wRkdGR0ZhdEZkdEZccEZfcEZHRkdGXHBGX3BGR0ZccEZfcEZHRkcvRmJ0UScmbHNxYjtGJy9GZXRRJyZyc3FiO0YnLUYsNiYtRi82MEZickZmb0Zld0Zmb0ZjeUZmb0ZhW2xGZm9GX11sRmZvRl1fbEZccEZfcEZHRkdGYXRGZHQ=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNictRi42JC1GNDYlLUkjbWlHRi82I1EjdDFGKC1JI21vR0YvNiNRMSZJbnZpc2libGVUaW1lcztGKC1GOzYjUSNaMkYoLUkmX0hvbGRHRi82IzcjLUYuNiRGOC1GRjYjNyMtSStfREdwcm9kdWN0R0YoNiRJI3QxR0YoSSNaMkc2Iy9JJ19sb2NhbEdGJkktX240NzI5NTE2NzM2R0YoLUY/NiNRJyZwbHVzO0YoLUYuNiQtRjQ2JS1GOzYjUSN0M0YoRj4tRjs2I1EkRTEwRigtRkY2IzcjLUYuNiRGZm4tRkY2IzcjLUZPNiRJI3QzR0YoSSRFMTBHNiMvRlVJLV9uNDc0MTE5NzYzMkdGKEZXLUYuNiQtRjs2I1EkRjEwRigtRkY2IzcjLUYuNiRGX3AtRkY2IzcjLUZPNiNJJEYxMEc2Iy9GVUktX240NzQxNDA1NjY0R0YoLUZGNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIjRlE3JDcjIiIlRmhvNyQ3IyIjNSIiIi1GLjYkLUY7NiNRJEYxMUYoLUZGNiM3Iy1GZHE2IzckRmdxNyM3JDcjIiM2RmVyLUYuNiQtRjs2I1EkRjIxRigtRkY2IzcjLUZkcTYjNyRGZ3E3IzckNyMiIzdGZXItRi42JC1GOzYjUSRGMzFGKC1GRjYjNyMtRmRxNiM3JEZncTcjNyQ3IyIjOEZlci1GLjYkLUY7NiNRJEYzMkYoLUZGNiM3Iy1GZHE2IzckRmdxNyM3JDcjIiM5RmVyLUYuNiQtRjs2I1EkRjAxRigtRkY2IzcjLUZkcTYjNyRGZ3E3IzckNyMiIipGZXI3IzcoRmNxRl5zRl10Rlx1Rlt2Rmp2</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3KC1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiUtSSNtaUdGLzYjUSRgMGBGKC1JI21vR0YvNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNzYjUSNaMUYoLUkmX0hvbGRHRi82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIiIiIiEtRi42JC1GNDYkLUY7NiNRKiZ1bWludXMwO0YoLUYuNiQtRjc2I1EkRjExRigtRkI2IzcjLUYuNiRGZW4tRkI2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRGMTFHNiMvSSdfbG9jYWxHRiZJLV9uNDc0OTYxNjU3NkdGKC1GQjYjNyMtRkY2IzckRkk3IzckNyMiIzYhIiItRi42JC1GNDYkRlYtRi42JC1GNzYjUSRGMjFGKC1GQjYjNyMtRi42JEZpcC1GQjYjNyMtRmFvNiNJJEYyMUc2Iy9GZm9JLV9uNDc0NTA2MTQ0MEdGKC1GQjYjNyMtRkY2IzckRkk3IzckNyMiIzdGYnAtRi42JC1GNDYkRlYtRi42JC1GNzYjUSRGMzFGKC1GQjYjNyMtRi42JEZqci1GQjYjNyMtRmFvNiNJJEYzMUc2Iy9GZm9JLV9uNDc0MDA4ODUxMkdGKC1GQjYjNyMtRkY2IzckRkk3IzckNyMiIzhGYnAtRi42JC1GNDYkRlYtRi42JC1GNDYlLUkjbW5HRi82I1EiMkYoRjotRjc2I1EkRjMyRigtRkI2IzcjLUYuNiRGW3UtRkI2IzcjLUZhbzYkIiIjSSRGMzJHNiMvRmZvSS1fbjQ3MzI3NzY3NjhHRigtRkI2IzcjLUZGNiM3JEZJNyM3JDcjIiM5ISIjLUYuNiQtRjQ2JEZWLUYuNiQtRjc2I1EkRjAxRigtRkI2IzcjLUYuNiRGZHctRkI2IzcjLUZhbzYjSSRGMDFHNiMvRmZvSS1fbjQ3MzMwNzA0NjRHRigtRkI2IzcjLUZGNiM3JEZJNyM3JDcjIiIqRmJwNyM3KEZFRltwRl1yRl50RmZ2Rmh4</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1560" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Case 2: t1=0, t2 nonzero (unique N.6 model, i.e. the Doubrov-Govorov model)</Text-field></Title>
<Group hide-input="false" labelreference="L1621" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Since t2 is nonzero, use Z2 to normalize t2=1.
# Since 0 &lt;&gt; u4 = 7/6*t3^2, use Z1-Z2 to normalize t3=6. (Hence, t5=2.)
rel:=[t1=0,t2=1,t3=6,t4=0,t5=2]:
DGsimplify(eval([X1,X2,X3,X4,X5,N],rel));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1620" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">evalDG(eval(Fbracket(kappa,X1,X4)-6*X3+2*X1+u4*N,rel));
evalDG(eval(Fbracket(kappa,X3,X4)-6*X3-2*u5*N,rel));
evalDG(eval(Fbracket(kappa,X4,X5)-4*X5-2*X3+(4+u6)*N,rel));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYqLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiUtSSNtbkdGLjYjUSMzMEYoLUY2NiNRJyZwbHVzO0YoLUkjbWlHRi42I1EjdTVGKC1GNjYjUTEmSW52aXNpYmxlVGltZXM7RigtRko2I1EkRTEwRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZUNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmIiNJIiIiSSN1NUdGKEZbb0kkRTEwRzYjL0knX2xvY2FsR0YmSS1fbjQ2ODg0MjA4MzJHRihGRi1GLTYkLUYzNiUtRj42Iy1GMzYmRjUtRkM2I1EjMjBGKEZGLUZKNiNRI3U2RihGTS1GSjYjUSRFMjFGKC1GVDYjNyMtRi02JEZkby1GVDYjNyMtRmduNiQsJiIjPyEiIkkjdTZHRihGW29JJEUyMUc2Iy9GYG9JLV9uNDcyODg0NDI4OEdGKC1GNjYjUSgmbWludXM7RigtRi02JC1GMzYlLUZKNiNRJHU3cEYoRk0tRko2I1EkRTMxRigtRlQ2IzcjLUYtNiRGanEtRlQ2IzcjLUZnbjYkSSR1N3BHRihJJEUzMUc2Iy9GYG9JLV9uNDczODU5MjcwNEdGKEZGLUYtNiQtRjM2JS1GPjYjLUYzNiUtRkM2I1EiOEYoRkYtRjM2JS1GQzYjUSIyRihGTS1GSjYjUSN1N0YoRk0tRko2I1EkRTMyRigtRlQ2IzcjLUYtNiRGY3MtRlQ2IzcjLUZnbjYkLCYiIilGW28qJiIiI0Zbb0kjdTdHRihGW29GW29JJEUzMkc2Iy9GYG9JLV9uNDcyOTY2MjUyOEdGKC1GVDYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRhbGdHRig3IjcmNyQ3IyIiJSwmRmpuRl9xRlxvRl9xNyQ3IyIiJ0ZdcTckNyMiIigsJEZcc0ZfcTckNyNGYnVGYXVGXHY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYpLUYtNiQtRjM2JS1JKG1mZW5jZWRHRi42Iy1GMzYmLUkjbW9HRi42I1EqJnVtaW51czA7RigtSSNtbkdGLjYjUSM0MEYoLUY/NiNRJyZwbHVzO0YoLUYzNiUtRkM2I1EiMkYoLUY/NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRI3U2RihGTi1GUjYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjctRlk2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCYiI1MhIiIqJiIiIyIiIkkjdTZHRihGY29GY29JJEUxMEc2Iy9JJ19sb2NhbEdGJkktX240NzMyMTEwNTkyR0YoLUY/NiNRKCZtaW51cztGKC1GLTYkLUYzNiUtRjo2Iy1GMzYlLUZDNiNRIzI0RihGRi1GMzYlLUZDNiNRIjZGKEZOLUZSNiNRI3U3RihGTi1GUjYjUSRFMjFGKC1GWTYjNyMtRi02JEZfcC1GWTYjNyMtRlxvNiQsJiIjQ0ZjbyomIiInRmNvSSN1N0dGKEZjb0Zjb0kkRTIxRzYjL0Zob0ktX240NzIxNTQ4MDAwR0YoRmpvLUYtNiQtRjM2JS1GUjYjUSR1OHBGKEZOLUZSNiNRJEUzMUYoLUZZNiM3Iy1GLTYkRmhyLUZZNiM3Iy1GXG82JEkkdThwR0YoSSRFMzFHNiMvRmhvSS1fbjQ2NzU2NTMzMTJHRihGam8tRi02JC1GMzYlLUY6NiMtRjM2JS1GUjYjUSN1OEYoRmpvRmpwRk4tRlI2I1EkRTMyRigtRlk2IzcjLUYtNiRGYXQtRlk2IzcjLUZcbzYkLCZJI3U4R0YoRmNvRmByRmBvSSRFMzJHNiMvRmhvSS1fbjQ3MTk4MDMyMDBHRigtRlk2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3JjckNyMiIiVGXm83JDcjRmByLCZGXnJGYG9GX3JGYG83JDcjIiIoLCRGanNGYG83JDcjIiIpLCZGaHVGYG9GYHJGY29GX3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSShtZmVuY2VkR0YkNiQtRiw2Ji1JI21uR0YkNiRRIzEyRidGMi1GLzYtUScmcGx1cztGJ0YyRjVGOEY6RjxGPkZARkJGREZHLUYsNiYtRlM2JFEiM0YnRjItRi82LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSEZcby1JI21pR0YkNiVRI3U3RicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnRjJGMkYyRmhuLUZfbzYlUSRFMTBGJ0Zib0Zlb0YyLUYsNigtRl9vNiVRK19ER3Byb2R1Y3RGJ0Zib0Zlby1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkJGW29GXW8tRk42JC1GLDYoLUYsNiZGUi1GLzYtUSIrRidGMkY1RjhGOkY8Rj5GQEZCRkRGR0ZZRjItRi82LVEiLEYnRjJGNS9GOUZkb0Y6RjxGPkZARkJGW28vRkhRLDAuMzMzMzMzM2VtRidGZ28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGMkYyRmFxRmRxRjJGVi1GIzYkLUYsNiYtRk42JC1GLDYmLUZfbzYlUSN1OEYnRmJvRmVvLUYvNi1RKCZtaW51cztGJ0YyRjVGOEY6RjxGPkZARkJGREZHLUZTNiRRIjZGJ0YyRjJGMkZobi1GX282JVEkRTIxRidGYm9GZW9GMi1GLDYoRlxwRl9wLUZONiQtRiw2KEZcckZbcUZnckZhcUZkcUYyRjJGYXFGZHFGMkZhci1GIzYkLUYsNiYtRl9vNiVRJHU5cEYnRmJvRmVvRmhuLUZfbzYlUSRFMzFGJ0Zib0Zlb0YyLUYsNihGXHBGX3AtRk42JC1GLDYoRmRzRltxRmdzRmFxRmRxRjJGMkZhcUZkcUYyRjItRiw2KC1GX282JVEkX0RHRidGYm9GZW9GX3AtRk42JC1GLDYmLUZONiYtRiw2KC1GTjYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZbcS1GX282JVEkYWxnRidGYm9GZW9GW3EtRk42Ji1GLDYmLUZfbzYlUSFGJ0Zib0Zlb0ZhcUZkcUYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXFGZHFGMkYyRl92RmJ2RltxLUZONiYtRiw2Ki1GTjYmLUYsNigtRk42Ji1GLDYmLUZTNiRRIjRGJ0YyRmFxRmRxRjJGMkZfdkZidkZbcS1GLDYnRi5GUkZhckZZRjJGYXFGZHFGMkYyRl92RmJ2RltxLUZONiYtRiw2KC1GTjYmLUYsNiZGZHJGYXFGZHFGMkYyRl92RmJ2RltxRlxyRmFxRmRxRjJGMkZfdkZidkZbcS1GTjYmLUYsNigtRk42Ji1GLDYmLUZTNiRRIjdGJ0YyRmFxRmRxRjJGMkZfdkZidkZbcS1GLDYnRi5GZHNGYXFGZHFGMkZhcUZkcUYyRjJGX3ZGYnZGYXFGZHFGMkYyRl92RmJ2RmFxRmRxRjJGMkZfdkZidkZhcUZkcUYyRjJGYXFGZHFGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYoLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiUtSSNtbkdGLjYjUSMxMkYoLUY2NiNRJyZwbHVzO0YoLUYzNiUtRkM2I1EiM0YoLUY2NiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRI3U3RihGTi1GUjYjUSRFMTBGKC1JJl9Ib2xkR0YuNiM3Iy1GLTYkRjstRlk2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCYiIzciIiIqJiIiJEZgb0kjdTdHRihGYG9GYG9JJEUxMEc2Iy9JJ19sb2NhbEdGJkktX240NzQyMjI5NDA4R0YoRkYtRi02JC1GMzYlLUY+NiMtRjM2JS1GUjYjUSN1OEYoLUY2NiNRKCZtaW51cztGKC1GQzYjUSI2RihGTi1GUjYjUSRFMjFGKC1GWTYjNyMtRi02JEZbcC1GWTYjNyMtRlxvNiQsJkkjdThHRihGYG8iIichIiJJJEUyMUc2Iy9GZ29JLV9uNDczMzAxODkxMkdGKEZkcC1GLTYkLUYzNiUtRlI2I1EkdTlwRihGTi1GUjYjUSRFMzFGKC1GWTYjNyMtRi02JEZhci1GWTYjNyMtRlxvNiRJJHU5cEdGKEkkRTMxRzYjL0Znb0ktX240NzI4NjQ4NjQwR0YoLUZZNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJGFsZ0dGKDciNyU3JDcjIiIlLCZGX29GanFGYW9GanE3JDcjRmlxRmdxNyQ3IyIiKCwkRmNzRmpxRmpz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1624" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">Y:=DGsimplify(eval([X1,X2,X3,X4,X5,N],rel));
CheckClosure(kappa,%);
sol:={u4=42} union solve(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZALUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiUtRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtSSNtaUdGJDYlUSR1N3BGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRidGMkY1LUYsNiVGUS1GWTYlUSR1OHBGJ0ZmbkZobkYyRjUtRiw2JUZRLUZZNiVRJHU5cEYnRmZuRmhuRjJGNS1GLDYnRlEtRi82JFEjNDBGJ0YyLUY2Ni1RJyZwbHVzO0YnRjJGOUZURj9GQUZDRkVGR0ZVRlctRiw2Ji1GLzYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RlRGP0ZBRkNGRUZHRkkvRk1GSy1GWTYlUSN1NkYnRmZuRmhuRjJGMkY1LUYsNidGUS1GLzYkUSMzMEYnRjItRjY2LVEoJm1pbnVzO0YnRjJGOUZURj9GQUZDRkVGR0ZVRlctRlk2JVEjdTVGJ0ZmbkZobkYyRjUtRiw2J0ZRLUYvNiRRIzI0RidGMkZdcS1GLDYmLUYvNiRRIjZGJ0YyRmFwLUZZNiVRI3U3RidGZm5GaG5GMkYyRjUtRiw2J0ZRLUYvNiRRIzIwRidGMkZpb0ZlcEYyRjUtRiw2J0ZRLUYvNiRRIzEyRidGMkZdcS1GLDYmLUYvNiRRIjNGJ0YyRmFwRl1yRjJGMkY1LUYsNidGUS1GLzYkUSI0RidGMkZdcUZdckYyRjUtRiw2JkZhc0Zpb0ZdckYyRjUtRiw2Ji1GLzYkUSI4RidGMkZpby1GLDYmRl5wRmFwRl1yRjJGMkY1LUYsNidGUS1GWTYlUSN1OEYnRmZuRmhuRmlvRmpxRjJGNS1GLDYmRl90Rl1xRmpxRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PDAiIiEsJEkkdTdwRzYiISIiLCRJJHU4cEdGJkYnLCRJJHU5cEdGJkYnLCYiI1NGJyomIiIjIiIiSSN1NkdGJkYwRjAsJiIjSUYnSSN1NUdGJkYnLCYiI0NGJyomIiInRjBJI3U3R0YmRjBGJywmIiM/RidGMUYwLCYiIzdGJyomIiIkRjBGOUYwRicsJiIiJUYnRjlGJywmRkFGMEY5RjAsJiIiKUYwKiZGL0YwRjlGMEYwLCZJI3U4R0YmRidGOEYwLCZGR0YwRjhGJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc29sRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUYjNiYtRiw2JVEjdTRGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEjNDJGJ0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiVRI3U1RidGL0YyRlktRmduNiRRLCZ1bWludXMwOzMwRidGOUY5RmpuLUYjNiYtRiw2JVEjdTZGJ0YvRjJGWS1GZ242JFEjMjBGJ0Y5RjlGam4tRiM2Ji1GLDYlUSN1N0YnRi9GMkZZLUZnbjYkUSsmdW1pbnVzMDs0RidGOUY5RmpuLUYjNiYtRiw2JVEkdTdwRidGL0YyRlktRmduNiRRIjBGJ0Y5RjlGam4tRiM2Ji1GLDYlUSN1OEYnRi9GMkZZLUZnbjYkUSI2RidGOUY5RmpuLUYjNiYtRiw2JVEkdThwRidGL0YyRllGX3FGOUZqbi1GIzYmLUYsNiVRJHU5cEYnRi9GMkZZRl9xRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRzb2xHRig8Ki9JI3U0R0YoIiNVL0kjdTVHRighI0kvSSN1NkdGKCIjPy9JI3U3R0YoISIlL0kkdTdwR0YoIiIhL0kjdThHRigiIicvSSR1OHBHRihGPS9JJHU5cEdGKEY9NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1623" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">map(v-&gt;DGsimplify(evalDG(eval(v,sol))),{seq(seq(seq(Jac(Y[i],Y[j],Y[k]),k=j+1..6),j=i+1..6),i=1..6)});</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GPVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GNjYlUSNaMUYnRjlGPEZDLUYvNigtRjY2JVEkX0RHRidGOUY8LUZANi1RMCZBcHBseUZ1bmN0aW9uO0YnRkNGRUZIRkpGTEZORlBGUkZURlctRiw2JC1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GQDYtUSIsRidGQ0ZFL0ZJRjtGSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRictRjY2JVEkYWxnRidGOUY8Rl5wLUYsNiYtRi82Ji1GNjYlUSFGJ0Y5RjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkdGQ0ZDLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5xRmFxRkNGQ0ZjcUZmcUZecC1GLDYmLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ji1JI21uR0YkNiRRIjFGJ0ZDRl5xRmFxRkNGQ0ZjcUZmcUZecC1GZnI2JEY4RkNGXnFGYXFGQ0ZDRmNxRmZxRl5xRmFxRkNGQ0ZjcUZmcUZecUZhcUZDRkNGY3FGZnFGXnFGYXFGQ0ZDRl5xRmFxRkNGXnFGYXFGQ0ZDL0ZkcVEnJmxjdWI7RicvRmdxUScmcmN1YjtGJy1GLDYmLUYvNiZGZm5GXnFGYXFGQ0ZDL0ZkcVEifGZyRicvRmdxUSJ8aHJGJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiUtSSNtaUdGLzYjUSRgMGBGKC1JI21vR0YvNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNzYjUSNaMUYoLUkmX0hvbGRHRi82IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkYWxnR0YoNyI3IzckNyMiIiIiIiE3IzwjRkU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1622" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Worksheet>

==> anc/RollingDistribution.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="alg &gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Annotation-table>
    <Annotation-category name="&lt;default&gt;"/>
</Annotation-table>
<Task/>
<Group hide-input="false" hide-output="false" labelreference="L747" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Title" executable="true" layout="Title"><Font executable="true">Cartan-theoretic description of the rolling distribution</Font></Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L1285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># This worksheet supports Sec.5.3 in the article &quot;A Cartan-theoretic
# description of multiply-transitive (2,3,5)-distributions&quot; (by Dennis The). 
# This concerns the rolling distribution associated to two 2-spheres 
# rolling on each other without twisting or slipping.</Text-field>
</Input>
</Group>
<Group labelreference="L2481" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Generic rolling distribution: match to D.6 model</Text-field></Title>
<Group hide-input="false" labelreference="L2537" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:
with(DifferentialGeometry): with(LieAlgebras):

# The following is the (complex) Lie-theoretic structure
# arising from the Cartan-theoretic description of D.6_a models.
#
# NOTE: a^2 is the classifying invariant.

FB:=[
[t,x1]=x1, [t,x2]=-x2, [t,x3]=0, [t,x4]=x4, [t,x5]=-x5,
[x1,x2] = -2*x3 + 3*a*t,
[x1,x3] = +3*x4 + 2*a*x1,
[x2,x3] = -3*x5 - 2*a*x2,
[x1,x4] = 0,
[x2,x5] = 0,
[x1,x5] = -a*x3 + 6*t,
[x2,x4] = +a*x3 - 6*t,
[x3,x4] = -(a^2+3)*x1,
[x3,x5] = +(a^2+3)*x2,
[x4,x5] = -2*x3 + (a^3-a)*t]:

LieAlgebraData(FB,[x1,x2,x3,x4,x5,t],F):
DGsetup(%,[x1,x2,x3,x4,x5,t],[seq(omega||i,i=1..6)]);
FC := Array(1..6, 1..6, 1..6, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEvTGllfmFsZ2VicmE6fkZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SS9MaWV+YWxnZWJyYTp+Rkc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L2543" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Standard so3 x so3 basis

LieAlgebraData([
[A1,B1]=C1,[B1,C1]=A1,[C1,A1]=B1,
[A2,B2]=C2,[B2,C2]=A2,[C2,A2]=B2],
[A1,B1,C1,A2,B2,C2],so3so3):
DGsetup(%,[A1,B1,C1,A2,B2,C2],[theta1,theta2,theta3,eta1,eta2,eta3]);

Tensor:-QuadraticFormSignature(KillingForm());
map(nops,%);

# Rolling distribution - Lie-theoretic structure
# expressed in an adapted filtered basis.
#
# Parameter domain: rho in (1,3) union (3,infinity)
v:=evalDG([A1-rho*A2,B1-rho*B2,C1+rho^2*C2,B1-rho^3*B2,A1-rho^3*A2,C1+C2]):
# v[6] is the isotropy (v[0] in the article)

nv:=evalDG([v[1]+I*v[2],v[1]-I*v[2],v[3],v[4]-I*v[5],v[4]+I*v[5],I*v[6]]): 
# nv[6] is the isotropy (T in the article)
LieAlgebraData(nv,alg):
DGsetup(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE0TGllfmFsZ2VicmE6fnNvM3NvM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STRMaWV+YWxnZWJyYTp+c28zc28zRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JTciNygtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjE2I1EjQTFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJ3NvM3NvM0dGKEYtNyM3JDcjIiIiRkctRjA2JC1GNjYjUSNCMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiI0ZHLUYwNiQtRjY2I1EjQzFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIiRGRy1GMDYkLUY2NiNRI0EyRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIlRkctRjA2JC1GNjYjUSNCMkYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJkZHLUYwNiQtRjY2I1EjQzJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIidGR0YtNyM3JUYtNyhGPUZQRmluRmhvRmdwRmZxRi0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjZGJ0YyRjVGLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyUiIiEiIidGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L2544" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">Adjoint(e6);
X:=[s1*e1,s2*e2,s3*e3+t1*e6,s4*e4+t2*e1,s5*e5+t3*e2,e6]:
test:=(i,j)-&gt;map(factor,{op(GetComponents(evalDG(LieBracket(X[i],X[j]) 
- add(FC[i,j,k]*X[k],k=1..6)), [e1,e2,e3,e4,e5,e6]))} minus {0}):

# GOAL: Find s1,...,t3 so that X satisfies the FB structure equations.
# (We want to match x1=X[1], ..., x5=X[5] and t=X[6].)
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYqLUY7NiRRIjBGJ0Y+RkFGREZHRkpGTEZORlBGUkZSRlJGUkZBRkRGR0ZKRkwtRjU2LUZSLUY4NiotRjs2JFErJnVtaW51czA7MUYnRj5GQUZERkdGSkZMRk5GUEZSRlJGUkZSRkFGREZHRkpGTC1GNTYtRlJGUkZSRlJGUkZSRkFGREZHRkpGTC1GNTYtRlJGUkZSRjdGUkZSRkFGREZHRkpGTC1GNTYtRlJGUkZSRlJGWUZSRkFGREZHRkpGTEZobkZBRkQvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXHAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZ3AvJSZmcmFtZUdGZ3AvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmRwRkFGREY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanEtRiw2KC1GLzYmLUYyNjwtRjU2LS1GODYqLUY7NiZGPUZBRkRGPkZBRkRGR0ZKRkxGTkZQLUY4NiotRjs2JkZWRkFGREY+RkFGREZHRkpGTEZORlBGX3NGX3NGX3NGX3NGQUZERkdGSkZMLUY1Ni1GX3MtRjg2Ki1GLzYnLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGQUZERj4vJSZmZW5jZUdGRi8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZddUZdc0ZBRkRGPkZBRkRGR0ZKRkxGTkZQRl9zRl9zRl9zRl9zRkFGREZHRkpGTC1GNTYtRl9zRl9zRl9zRl9zRl9zRl9zRkFGREZHRkpGTC1GNTYtRl9zRl9zRl9zRltzRl9zRl9zRkFGREZHRkpGTC1GNTYtRl9zRl9zRl9zRl9zRmVzRl9zRkFGREZHRkpGTEZgdUZBRkRGXm9GYW8vRktGZ3FGZW9GZ29Gam9GXXBGX3BGYnBGZXBGaHBGanBGXHFGX3FGYXFGY3FGZXFGaHFGQUZERj5GQUZERj4vRl5yUSJbRicvRmFyUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1a3goKSkzXyIpWyQqbyQtSSdNQVRSSVhHRig2IzcoNygtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjFGKC1GNjYjUSIwRihGPEY8RjxGPDcoRjwtRjY2I1ErJnVtaW51czA7MUYoRjxGPEY8Rjw3KEY8RjxGPEY8RjxGPDcoRjxGPEY8RjVGPEY8NyhGPEY8RjxGPEZARjxGQ0knTWF0cml4R0YlNyMtRkY2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L2542" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">{op(test(1,2)),op(test(1,3)),op(test(1,5)),op(test(3,4))}:
ans:=op(solve(%,[s2,s3,s4,s5,t1,t2,t3,a^2]));</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20solving%20for%20expressions%20other%20than%20names%20or%20functions%20is%20not%20recommended." hyperlink="true"><Font style="HyperlinkWarning">Warning, solving for expressions other than names or functions is not recommended.</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhbnNHRig2JDcqL0kjczJHRigiIiEvSSNzM0dGKEYyL0kjczRHRihGMi9JI3M1R0YoKipeIyMiIiQiIiUiIiIsJiokSSJhR0YoIiIjRj4hIiVGPkY+SSNzMUdGKCEiIkkkcmhvR0YoISIjL0kjdDFHRigsJEZBI0Y8RkIvSSN0MkdGKCwkKiZGQUY+RkRGPiMhIigiIicvSSN0M0dGKCwkKigsKiomRkFGQkZGRkJGPkZARj4qJEZGRkJGQ0ZDRj5GPkZERkVGRkZHRjsvRkAsJiEiJEY+RkAjIiIoRj03Ki9GMSwkKihGQUY+LCZGWUY+Rj5GPkZFRkRGRSEiJi9GNCooXiNGXm9GPkZBRj5GXW9GRS9GNioqXiMjIiImRjxGPkZERj5GQUY+Rl1vRkVGN0ZIRkwvRlQsJCoqLC4qJkZBRkJGRkY9RjxGWEZDKiRGRkY9ISM3RkBGPEZZISNDRl1wRj5GPkZdb0ZFRkRGRUZGRkcjRj5GPS9GQCwkKiYsLkZbcCIjQEZYISNlRlxwISNPRkBGZHBGWSEjc0ZmcEY+Rj5GXW9GRyNGPiIjNzckRi9GaW4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">ans[1];  # All s1,...,s5 must be nonzero, so this solution is not valid.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNiYtSSNtaUdGJDYlUSNzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtSSNtbkdGJDYkUSIwRidGPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2Ji1GMTYlUSNzM0YnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEjczRGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRI3M1RidGNEY3RjotSSZtZnJhY0dGJDYoLUYsNiYtRmpvNigtRiw2Ji1GVTYkUSIzRidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRmZuL0ZTRmduLUZVNiRRLSZJbWFnaW5hcnlJO0YnRj5GPi1GVTYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHEvJSliZXZlbGxlZEdGQkZlcC1GIzYkLUYsNiYtSSVtc3VwR0YkNiUtRjE2JVEiYUYnRjRGNy1GVTYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRlctRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zcc0ZccUY+Rj5GPi1GLDYmLUYxNiVRI3MxRidGNEY3RmVwLUZecjYlLUYxNiVRJiZyaG87RicvRjVGQkY+RmNyRmZyRj5GX3FGYnFGZXFGZ3FGPkZYLUYsNiYtRjE2JVEjdDFGJ0Y0RjdGOi1Gam82KC1GLDYmRmJwRmVwRmByRj5GY3JGX3FGYnFGZXFGZ3FGPkZYLUYsNiYtRjE2JVEjdDJGJ0Y0RjdGOi1GLDYlLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTUZbc0Zdcy1Gam82KC1GLDYoLUZVNiRRIjdGJ0Y+RmVwRmByRmVwRmBzRj4tRlU2JFEiNkYnRj5GX3FGYnFGZXFGZ3FGPkY+RlgtRiw2Ji1GMTYlUSN0M0YnRjRGN0Y6LUZqbzYoLUYsNiZGYnBGZXAtRiM2JC1GLDYqLUYsNiZGXXJGZXBGY3NGPi1GOzYtUScmcGx1cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GW3NGXXNGXXJGaHItRiw2JkZccUZlcEZjc0Y+RmhyRlxxRj5GPkY+LUYsNihGXHFGZXBGYHNGZXBGY3NGPkZfcUZicUZlcUZncUY+RlgtRiw2JkZdckY6LUYsNidGaXRGYnBGZXYtRmpvNigtRiw2JkZgdUZlcEZdckY+RlxxRl9xRmJxRmVxRmdxRj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyovSSNzMkc2IiIiIS9JI3MzR0YlRiYvSSNzNEdGJUYmL0kjczVHRiUqKl4jIyIiJCIiJSIiIiwmKiRJImFHRiUiIiNGMiEiJUYyRjJJI3MxR0YlISIiSSRyaG9HRiUhIiMvSSN0MUdGJSwkRjUjRjBGNi9JI3QyR0YlLCQqJkY1RjJGOEYyIyEiKCIiJy9JI3QzR0YlLCQqKCwqKiZGNUY2RjpGNkYyRjRGMiokRjpGNkY3RjdGMkYyRjhGOUY6RjtGLy9GNCwmISIkRjJGNCMiIihGMQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2554" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">ans[2];
# We need a^2 to not be 0 or 4.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyovSSNzMkc2IiwkKihJImFHRiUiIiIsJiokSSRyaG9HRiUiIiNGKUYpRikhIiJJI3MxR0YlRi4hIiYvSSNzM0dGJSooXiNGMEYpRihGKUYqRi4vSSNzNEdGJSoqXiMjIiImIiIkRilGL0YpRihGKUYqRi4vSSNzNUdGJSoqXiMjRjsiIiVGKSwmKiRGKEYtRikhIiVGKUYpRi9GLkYsISIjL0kjdDFHRiUsJEYoI0Y7Ri0vSSN0MkdGJSwkKiZGKEYpRi9GKSMhIigiIicvSSN0M0dGJSwkKiosLiomRihGLUYsRkFGOyomRihGLUYsRi1GRCokRixGQSEjN0ZDRjtGKyEjQ0ZZRilGKUYqRi5GL0YuRixGRSNGKUZBL0ZDLCQqJiwuRlYiI0BGVyEjZUZYISNPRkNGam5GKyEjc0Zcb0YpRilGKkZFI0YpIiM3</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2561" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">rel:=[a^2=factor(solve(ans[2][-1],a^2))]; 
# The classifying invariant is expressed in terms of rho.

inv:=rhs(op(rel)): # a^2 is never 0.
limit(inv,rho=1); # a^2 is never -9/4.
limit(inv,rho=infinity); # a^2 is never 4.
plot(inv,rho=1..10);
</Text-field>
</Input>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20solving%20for%20expressions%20other%20than%20names%20or%20functions%20is%20not%20recommended." hyperlink="true"><Font style="HyperlinkWarning">Warning, solving for expressions other than names or functions is not recommended.</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkcmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUklbXN1cEdGJDYlLUYsNiVRImFGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GIzYmLUZlbjYkUSMzNkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GVTYlLUZQNiQtRiM2Ji1GVTYlLUYsNiVRJiZyaG87RicvRjBGPUY5RlpGaG4tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxxLUZlbjYkUSIxRidGOUY5RjlGWkZobkY5LUYjNiotRlA2JC1GIzYmRmRwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW3FGXXEtRmVuNiRRIjNGJ0Y5RjlGOUZmby1GUDYkLUYjNiYtRiM2JkZqcUZmb0ZkcEY5RmdxRl5xRjlGOUZmby1GUDYkLUYjNiZGYXJGaHBGXnFGOUY5RmZvLUZQNiQtRiM2JkZkcEZocEZqcUY5RjlGOS8lLmxpbmV0aGlja25lc3NHRmBxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRyZWxHRig3Iy8qJEkiYUdGKCIiIywkKiwsJiokSSRyaG9HRihGMiIiIkY4RjhGMiwmRjdGOCEiJEY4ISIiLCZGNyIiJEY7RjhGOywmRjdGPUY4RjhGOywmRjdGOEY9RjhGOyIjTzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiOUYnRi8tRko2JFEiNEYnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlUvJSliZXZlbGxlZEdGNEYv">IyEiKiIiJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
<Output><Text-field style="Maple Plot" layout="Maple Plot"><Plot height="500.0" type="two-dimensional" width="500.0" plot-scale="1.0" plot-xtrans="0.0" plot-ytrans="0.0" gridlinevisibility="1" legendvisibility="false">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NiI=</Plot></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2615" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Verify solution

simplify({seq(seq(eval(test(i,j),ans[2]),j=i+1..6),i=1..6)}):
simplify(eval(%,rel));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkjbWlHRiQ2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYmLUkjbW5HRiQ2JFEiMEYnRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0ZlbkZobkY8RjxGam5GXW8=">PCQ8IjwjIiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2553" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Simplify some expressions.
ans[2][4];
factor(simplify(eval(rhs(ans[2][4])-25*I*a^2/3/s1/(rho^2+1)^2,rel)));
ans[2][7];
factor(simplify(eval(rhs(ans[2][7])-35*a^2/6/s1/(rho^2+1),rel)));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjczVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYmLUZQNigtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tRlk2JFEtJkltYWdpbmFyeUk7RidGOUY5LUZZNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0Y9RmZuLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEiYUYnRi9GMi1GWTYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcUZfb0Y5RjlGOS1GIzYmLUYsNiVRI3MxRidGL0YyRmZuLUZicDYlLUYsNiVRJiZyaG87RicvRjBGPUY5RmdwRmpwRjlGYm9GZW9GaG9Gam9GOQ==">L0kjczVHNiIqKl4jIyIiJCIiJSIiIiwmKiRJImFHRiQiIiNGKiEiJUYqRipJI3MxR0YkISIiSSRyaG9HRiQhIiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjdDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYuLUYjNigtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUklbXN1cEdGJDYlLUYsNiVRImFGJ0YvRjItRlc2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlotRltvNiUtRiw2JVEmJnJobztGJy9GMEY9RjktRlc2JFEiNEYnRjlGY29GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNwLUYjNihGXHBGWkZqbkZaLUZbbzYlRmhvRmBvRmNvRjlGX3AtRiM2Ji1GVzYkUSMxMkYnRjlGWkZmb0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZicEZkcC1GIzYmRlZGWkZqbkY5Rl9wLUYjNiYtRlc2JFEjMjRGJ0Y5RlpGZ3BGOUZfcEZbcUY5LUYjNipGXHBGWi1JKG1mZW5jZWRHRiQ2JC1GIzYmRmdwRl5xLUZXNiRRIjFGJ0Y5RjlGOUZaLUYsNiVRI3MxRidGL0YyRlpGZ3BGOS8lLmxpbmV0aGlja25lc3NHRmFyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlyLyUpYmV2ZWxsZWRHRj1GOQ==">L0kjdDNHNiIsJCoqLC4qJkkiYUdGJCIiI0kkcmhvR0YkIiIlIiIkKiZGKUYqRitGKiEiJSokRitGLCEjNyokRilGKkYtKiRGK0YqISNDRjEiIiJGNSwmRjNGNUY1RjUhIiJJI3MxR0YkRjdGKyEiIyNGNUYs</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2597" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Summary: We matched the complexification of the rolling
# distribution to a D.6_a model.  The parameter a^2 is 
# expressed in terms of the ratio of radii rho via:

rel;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GOVEnbm9ybWFsRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEpJmVxdWFscztGJ0Y/LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZKLyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlktSSZtZnJhY0dGJDYoLUYsNiYtRjw2JFEjMzZGJ0Y/LUZFNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y/RkhGS0ZNRk9GUUZTRlUvRlhRJjAuMGVtRicvRmVuRmJvLUYvNiUtRiM2JC1GLDYmLUYvNiUtRjI2JVEmJnJobztGJy9GNkZKRj9GO0ZBLUZFNi1RJyZwbHVzO0YnRj9GSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GZHAtRjw2JFEiMUYnRj9GP0Y/RjtGQUY/LUYsNiotRiM2JC1GLDYmRlxwLUZFNi1RKCZtaW51cztGJ0Y/RkhGS0ZNRk9GUUZTRlVGY3BGZXAtRjw2JFEiM0YnRj9GP0Y/Rl5vLUYjNiQtRiw2Ji1GLDYmRmJxRl5vRlxwRj9GX3FGZnBGP0Y/Rl5vLUYjNiQtRiw2JkZpcUZgcEZmcEY/Rj9GXm8tRiM2JC1GLDYmRlxwRmBwRmJxRj9GP0Y/LyUubGluZXRoaWNrbmVzc0dGaHAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGSkY/Rj8vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyMvKiRJImFHNiIiIiMsJCosLCYqJEkkcmhvRzYiIiIjIiIiIiIiIiIiIiIjLCZJJHJob0c2IiIiIiEiJCIiIiEiIiwmSSRyaG9HNiIiIiQhIiIiIiIhIiIsJkkkcmhvRzYiIiIkIiIiIiIiISIiLCZJJHJob0c2IiIiIiIiJCIiIiEiIiIjTw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2622" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># The anti-involution pinning down the real classification
# of the rolling distribution is given in Theorem 6.5.</Text-field>
</Input>
</Group>
<Group labelreference="L2623" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Rolling distribution when rho=3: match to flat model</Text-field></Title>
<Group hide-input="false" labelreference="L2533" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:
with(DifferentialGeometry): with(LieAlgebras):

# The following is a (complex) Lie-theoretic structure
# that is a non-maximal realization of the FLAT model.
# (See Corollary 4.8.)

FB:=[
[t,x1]=x1, [t,x2]=-x2, [t,x3]=0, [t,x4]=x4, [t,x5]=-x5,
[x1,x2] = -2*x3 + 3*a*t,
[x1,x3] = +3*x4 + 2*a*x1,
[x2,x3] = -3*x5 - 2*a*x2,
[x1,x4] = 0,
[x2,x5] = 0,
[x1,x5] = -a*x3,
[x2,x4] = +a*x3,
[x3,x4] = -a^2*x1,
[x3,x5] = +a^2*x2,
[x4,x5] = a^3*t]:

LieAlgebraData(FB,[x1,x2,x3,x4,x5,t],F):
DGsetup(%,[x1,x2,x3,x4,x5,t],[seq(omega||i,i=1..6)]);
FC := Array(1..6, 1..6, 1..6, (i, j ,k) -&gt; Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)):</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEvTGllfmFsZ2VicmE6fkZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SS9MaWV+YWxnZWJyYTp+Rkc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2602" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="F &gt; " style="Maple Input" layout="Normal"># Standard so3 x so3 basis

LieAlgebraData([
[A1,B1]=C1,[B1,C1]=A1,[C1,A1]=B1,
[A2,B2]=C2,[B2,C2]=A2,[C2,A2]=B2],
[A1,B1,C1,A2,B2,C2],so3so3):
DGsetup(%,[A1,B1,C1,A2,B2,C2],[theta1,theta2,theta3,eta1,eta2,eta3]);

Tensor:-QuadraticFormSignature(KillingForm());
map(nops,%);

# Rolling distribution with rho=3:
# Lie-theoretic structure expressed in an adapted filtered basis.

rho:=3:
v:=evalDG([A1-rho*A2,B1-rho*B2,C1+rho^2*C2,B1-rho^3*B2,A1-rho^3*A2,C1+C2]):
# v[6] is the isotropy (v[0] in the article)

nv:=evalDG([v[1]+I*v[2],v[1]-I*v[2],v[3],v[4]-I*v[5],v[4]+I*v[5],I*v[6]]): 
# nv[6] is the isotropy (T in the article)
LieAlgebraData(nv,alg):
DGsetup(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE0TGllfmFsZ2VicmE6fnNvM3NvM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STRMaWV+YWxnZWJyYTp+c28zc28zRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JTciNygtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbWlHRjE2I1EjQTFGKC1JJl9Ib2xkR0YxNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJ3NvM3NvM0dGKEYtNyM3JDcjIiIiRkctRjA2JC1GNjYjUSNCMUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiI0ZHLUYwNiQtRjY2I1EjQzFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIiRGRy1GMDYkLUY2NiNRI0EyRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIlRkctRjA2JC1GNjYjUSNCMkYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJkZHLUYwNiQtRjY2I1EjQzJGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIidGR0YtNyM3JUYtNyhGPUZQRmluRmhvRmdwRmZxRi0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjZGJ0YyRjVGLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyUiIiEiIidGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L2603" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">Adjoint(e6);
X:=[s1*e1,s2*e2,s3*e3+t1*e6,s4*e4+t2*e1,s5*e5+t3*e2,e6]:
test:=(i,j)-&gt;map(factor,{op(GetComponents(evalDG(LieBracket(X[i],X[j]) 
- add(FC[i,j,k]*X[k],k=1..6)), [e1,e2,e3,e4,e5,e6]))} minus {0}):

# GOAL: Find s1,...,t3 so that X satisfies the FB structure equations.
# (We want to match x1=X[1], ..., x5=X[5] and t=X[6].)
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNiotSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGSS8lK2dyb3VwYWxpZ25HRkkvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYqLUY7NiRRIjBGJ0Y+RkFGREZHRkpGTEZORlBGUkZSRlJGUkZBRkRGR0ZKRkwtRjU2LUZSLUY4NiotRjs2JFErJnVtaW51czA7MUYnRj5GQUZERkdGSkZMRk5GUEZSRlJGUkZSRkFGREZHRkpGTC1GNTYtRlJGUkZSRlJGUkZSRkFGREZHRkpGTC1GNTYtRlJGUkZSRjdGUkZSRkFGREZHRkpGTC1GNTYtRlJGUkZSRlJGWUZSRkFGREZHRkpGTEZobkZBRkQvJSZhbGlnbkdRJWF4aXNGJy9GSFEpYmFzZWxpbmVGJy9GS1EnY2VudGVyRicvRk1RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXHAvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZ3AvJSZmcmFtZUdGZ3AvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmRwRkFGREY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanEtRiw2KC1GLzYmLUYyNjwtRjU2LS1GODYqLUY7NiZGPUZBRkRGPkZBRkRGR0ZKRkxGTkZQLUY4NiotRjs2JkZWRkFGREY+RkFGREZHRkpGTEZORlBGX3NGX3NGX3NGX3NGQUZERkdGSkZMLUY1Ni1GX3MtRjg2Ki1GLzYnLUkjbW9HRiQ2L1EqJnVtaW51czA7RidGQUZERj4vJSZmZW5jZUdGRi8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZddUZdc0ZBRkRGPkZBRkRGR0ZKRkxGTkZQRl9zRl9zRl9zRl9zRkFGREZHRkpGTC1GNTYtRl9zRl9zRl9zRl9zRl9zRl9zRkFGREZHRkpGTC1GNTYtRl9zRl9zRl9zRltzRl9zRl9zRkFGREZHRkpGTC1GNTYtRl9zRl9zRl9zRl9zRmVzRl9zRkFGREZHRkpGTEZgdUZBRkRGXm9GYW8vRktGZ3FGZW9GZ29Gam9GXXBGX3BGYnBGZXBGaHBGanBGXHFGX3FGYXFGY3FGZXFGaHFGQUZERj5GQUZERj4vRl5yUSJbRicvRmFyUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1JW9EYzlfIilbJCpvJC1JJ01BVFJJWEdGKDYjNyg3KC1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUY2NiNRIjBGKEY8RjxGPEY8NyhGPC1GNjYjUSsmdW1pbnVzMDsxRihGPEY8RjxGPDcoRjxGPEY8RjxGPEY8NyhGPEY8RjxGNUY8Rjw3KEY8RjxGPEY8RkBGPEZDSSdNYXRyaXhHRiU3Iy1GRjYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20(in%20test)%20%60k%60%20is%20implicitly%20declared%20local" hyperlink="true"><Font style="HyperlinkWarning">Warning, (in test) `k` is implicitly declared local</Font></Hyperlink></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L2604" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">{op(test(1,2)),op(test(1,3)),op(test(1,5)),op(test(3,4))}:
ans:=op(solve(%,[s2,s3,s4,s5,t1,t2,t3]));

# Verify solution
{seq(seq(eval(test(i,j),ans),j=i+1..6),i=1..6)};</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkYW5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUYjNiYtRiw2JVEjczJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUkmbWZyYWNHRiQ2KC1GLDYlUSJhRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUYsNiVRI3MxRidGL0YyRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXXAvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYlUSNzM0YnRi9GMkZZLUYjNiYtRiM2JUZobi1GX282KC1GZ282JFEtJkltYWdpbmFyeUk7RidGOUZmb0ZjcEZmcEZpcEZbcUY5RmpvRmFvRjlGOUZdcS1GIzYmLUYsNiVRI3M0RidGL0YyRlktRiM2KC1GX282KEZeci1GZ282JFEiNkYnRjlGY3BGZnBGaXBGW3FGam9GYHBGam9GYW9GOUY5Rl1xLUYjNiYtRiw2JVEjczVGJ0YvRjJGWS1GX282KC1GIzYmLUZfbzYoRl5yLUZnbzYkUSMxMkYnRjlGY3BGZnBGaXBGW3FGam8tSSVtc3VwR0YkNiVGYW9GZm8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGYHBGY3BGZnBGaXBGW3FGOUZdcS1GIzYmLUYsNiVRI3QxRidGL0YyRlktRl9vNigtRiM2Ji1GZ282JFEiM0YnRjlGam9GYW9GOUZmb0ZjcEZmcEZpcEZbcUY5Rl1xLUYjNiYtRiw2JVEjdDJGJ0YvRjJGWS1GIzYlRmhuLUZfbzYoLUYjNigtRmdvNiRRIjdGJ0Y5RmpvRmFvRmpvRmBwRjlGanJGY3BGZnBGaXBGW3FGOUY5Rl1xLUYjNiYtRiw2JVEjdDNGJ0YvRjJGWS1GX282KC1GIzYmRmh1RmpvRlt0RjktRiM2JkZoc0Zqb0ZgcEY5RmNwRmZwRmlwRltxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhbnNHRig3KS9JI3MyR0YoLCQqJkkiYUdGKCIiIkkjczFHRighIiIjRjYiIiMvSSNzM0dGKComXiNGN0Y0RjNGNC9JI3M0R0YoKiheIyNGNCIiJ0Y0RjVGNEYzRjQvSSNzNUdGKCooXiMjRjQiIzdGNEYzRjhGNUY2L0kjdDFHRigsJEYzIyIiJEY4L0kjdDJHRigsJComRjNGNEY1RjQjISIoRkIvSSN0M0dGKCwkKiZGM0Y4RjVGNiMiIihGSDcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkjbWlHRiQ2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYmLUkjbW5HRiQ2JFEiMEYnRjwvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0ZlbkZobkY8RjxGam5GXW8=">PCQ8IjwjIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2630" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Summary: We matched the complexification of the rolling
# distribution with rho=3 to a realization of the flat model.
# Hence, the rho=3 rolling distribution has G2 symmetry.</Text-field>
</Input>
</Group>
<Group labelreference="L2632" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Worksheet>
